Physics Informed Token Transformer for Solving Partial Differential Equations

Solving Partial Differential Equations (PDEs) is the core of many fields of science and engineering. While classical approaches are often prohibitively slow, machine learning models often fail to incorporate complete system information. Over the past few years, transformers have had a significant impact on the field of Artificial Intelligence and have seen increased usage in PDE applications. However, despite their success, transformers currently lack integration with physics and reasoning. This study aims to address this issue by introducing PITT: Physics Informed Token Transformer. The purpose of PITT is to incorporate the knowledge of physics by embedding partial differential equations (PDEs) into the learning process. PITT uses an equation tokenization method to learn an analytically-driven numerical update operator. By tokenizing PDEs and embedding partial derivatives, the transformer models become aware of the underlying knowledge behind physical processes. To demonstrate this, PITT is tested on challenging 1D and 2D PDE neural operator prediction tasks. The results show that PITT outperforms popular neural operator models and has the ability to extract physically relevant information from governing equations.

==> figures/transformer.py <==
import torch
import torch.nn as nn
from torch import Tensor
import yaml
import h5py
from utils import FNODatasetSingle, FNODatasetMult
import torch.nn.functional as F
from tqdm import tqdm
import math
import time
from matplotlib import pyplot as plt
import numpy as np
import os
import shutil
#from ssl_training import NewTransformer
from torch.nn.init import xavier_uniform_, constant_, xavier_normal_, orthogonal_
from einops import rearrange, repeat, reduce

from .fno import SpectralConv1d, FNO1d, SpectralConv2d_fast, FNO2d

import deepxde as dde
from deepxde.nn.pytorch.fnn import FNN
from deepxde.nn.pytorch.nn import NN
from deepxde.nn import activations

from .oformer import SpatialTemporalEncoder2D, PointWiseDecoder2D
from .oformer import Encoder1D, STDecoder1D, PointWiseDecoder1D


# New position encoding module
# modified from https://github.com/lucidrains/x-transformers/blob/main/x_transformers/x_transformers.py
class RotaryEmbedding(nn.Module):
    def __init__(self, dim, min_freq=1/64, scale=1.):
        super().__init__()
        inv_freq = 1. / (10000 ** (torch.arange(0, dim, 2).float() / dim))
        self.min_freq = min_freq
        self.scale = scale
        self.register_buffer('inv_freq', inv_freq)

    def forward(self, coordinates, device):
        # coordinates [b, n]
        t = coordinates.to(device).type_as(self.inv_freq)
        t = t * (self.scale / self.min_freq)
        freqs = torch.einsum('... i , j -> ... i j', t, self.inv_freq)  # [b, n, d//2]
        return torch.cat((freqs, freqs), dim=-1)  # [b, n, d]


class CrossLinearAttention1D(nn.Module):
    def __init__(self,
                 dim,
                 attn_type,  # ['fourier', 'galerkin']
                 heads=8,
                 dim_head=64,
                 dropout=0.,
                 init_params=True,
                 relative_emb=False,
                 scale=1.,
                 init_method='orthogonal',  # ['xavier', 'orthogonal']
                 init_gain=None,
                 relative_emb_dim=2,
                 min_freq=1 / 64,  # 1/64 is for 64 x 64 ns2d,
                 cat_pos=False,
                 pos_dim=2,
                 ):
        super().__init__()
        inner_dim = dim_head * heads
        project_out = not (heads == 1 and dim_head == dim)
        self.attn_type = attn_type

        self.heads = heads
        self.dim_head = dim_head

        # query is the classification token
        self.to_q = nn.Linear(dim, inner_dim, bias=False)
        self.to_kv = nn.Linear(dim, inner_dim * 2, bias=False)

        if attn_type == 'galerkin':
            self.k_norm = nn.InstanceNorm1d(dim_head)
            self.v_norm = nn.InstanceNorm1d(dim_head)
        elif attn_type == 'fourier':
            self.q_norm = nn.InstanceNorm1d(dim_head)
            self.k_norm = nn.InstanceNorm1d(dim_head)
        else:
            raise Exception(f'Unknown attention type {attn_type}')

        if not cat_pos:
            self.to_out = nn.Sequential(
                nn.Linear(inner_dim, dim),
                nn.Dropout(dropout)
            ) if project_out else nn.Identity()
        else:
            self.to_out = nn.Sequential(
                nn.Linear(inner_dim + pos_dim*heads, dim),
                nn.Dropout(dropout)
            )

        if init_gain is None:
            self.init_gain = 1. / dim_head
            self.diagonal_weight = 1. / dim_head
        else:
            self.init_gain = init_gain
            self.diagonal_weight = init_gain
        self.init_method = init_method
        if init_params:
            self._init_params()

        self.cat_pos = cat_pos
        self.pos_dim = pos_dim

        self.relative_emb = relative_emb
        self.relative_emb_dim = relative_emb_dim
        if relative_emb:
            self.emb_module = RotaryEmbedding(dim_head // self.relative_emb_dim, min_freq=min_freq, scale=scale)

    def _init_params(self):
        if self.init_method == 'xavier':
            init_fn = xavier_uniform_
        elif self.init_method == 'orthogonal':
            init_fn = orthogonal_
        else:
            raise Exception('Unknown initialization')

        for param in self.to_kv.parameters():
            if param.ndim > 1:
                for h in range(self.heads):
                    # for k
                    init_fn(param[h * self.dim_head:(h + 1) * self.dim_head, :], gain=self.init_gain)
                    param.data[h * self.dim_head:(h + 1) * self.dim_head, :] += self.diagonal_weight * \
                                                                                torch.diag(torch.ones(
                                                                                    param.size(-1),
                                                                                    dtype=torch.float32))

                    # for v
                    init_fn(param[(self.heads + h) * self.dim_head:(self.heads + h + 1) * self.dim_head, :],
                            gain=self.init_gain)
                    param.data[(self.heads + h) * self.dim_head:(self.heads + h + 1) * self.dim_head,
                    :] += self.diagonal_weight * \
                          torch.diag(torch.ones(
                              param.size(-1), dtype=torch.float32))
        for param in self.to_q.parameters():
            if param.ndim > 1:
                for h in range(self.heads):
                    # for q
                    init_fn(param[h * self.dim_head:(h + 1) * self.dim_head, :], gain=self.init_gain)
                    param.data[h * self.dim_head:(h + 1) * self.dim_head, :] += self.diagonal_weight * \
                                                                                torch.diag(torch.ones(
                                                                                    param.size(-1),
                                                                                    dtype=torch.float32))
    def norm_wrt_domain(self, x, norm_fn):
        b = x.shape[0]
        return rearrange(
            norm_fn(rearrange(x, 'b h n d -> (b h) n d')),
            '(b h) n d -> b h n d', b=b)

    def forward(self, x, z, x_pos=None, z_pos=None):
        # x (z^T z)
        # x [b, n1, d]
        # z [b, n2, d]
        n1 = x.shape[1]   # x [b, n1, d]
        n2 = z.shape[1]   # z [b, n2, d]

        q = self.to_q(x)

        kv = self.to_kv(z).chunk(2, dim=-1)
        k, v = map(lambda t: rearrange(t, 'b n (h d) -> b h n d', h=self.heads), kv)

        if (x_pos is None or z_pos is None) and self.relative_emb:
            raise Exception('Must pass in coordinates when under relative position embedding mode')
        q = rearrange(q, 'b n (h d) -> b h n d', h=self.heads)

        if self.attn_type == 'galerkin':
            k = self.norm_wrt_domain(k, self.k_norm)
            v = self.norm_wrt_domain(v, self.v_norm)
        else:  # fourier
            q = self.norm_wrt_domain(q, self.q_norm)
            k = self.norm_wrt_domain(k, self.k_norm)

        if self.relative_emb:
            if self.relative_emb_dim == 2:

                x_freqs_x = self.emb_module.forward(x_pos[..., 0], x.device)
                x_freqs_y = self.emb_module.forward(x_pos[..., 1], x.device)
                x_freqs_x = repeat(x_freqs_x, 'b n d -> b h n d', h=q.shape[1])
                x_freqs_y = repeat(x_freqs_y, 'b n d -> b h n d', h=q.shape[1])

                z_freqs_x = self.emb_module.forward(z_pos[..., 0], z.device)
                z_freqs_y = self.emb_module.forward(z_pos[..., 1], z.device)
                z_freqs_x = repeat(z_freqs_x, 'b n d -> b h n d', h=q.shape[1])
                z_freqs_y = repeat(z_freqs_y, 'b n d -> b h n d', h=q.shape[1])

                q = apply_2d_rotary_pos_emb(q, x_freqs_x, x_freqs_y)
                k = apply_2d_rotary_pos_emb(k, z_freqs_x, z_freqs_y)

            elif self.relative_emb_dim == 1:
                assert x_pos.shape[-1] == 1 and z_pos.shape[-1] == 1
                x_freqs = self.emb_module.forward(x_pos[..., 0], x.device)
                x_freqs = repeat(x_freqs, 'b n d -> b h n d', h=q.shape[1])

                z_freqs = self.emb_module.forward(z_pos[..., 0], x.device)
                z_freqs = repeat(z_freqs, 'b n d -> b h n d', h=q.shape[1])

                q = apply_rotary_pos_emb(q, x_freqs)  # query from x domain
                k = apply_rotary_pos_emb(k, z_freqs)  # key from z domain
            else:
                raise Exception('Currently doesnt support relative embedding > 2 dimensions')
        elif self.cat_pos:
            assert x_pos.size(-1) == self.pos_dim and z_pos.size(-1) == self.pos_dim
            x_pos = x_pos.unsqueeze(1)
            x_pos = x_pos.repeat([1, self.heads, 1, 1])
            q = torch.cat([x_pos, q], dim=-1)

            z_pos = z_pos.unsqueeze(1)
            z_pos = z_pos.repeat([1, self.heads, 1, 1])
            k = torch.cat([z_pos, k], dim=-1)
            v = torch.cat([z_pos, v], dim=-1)

        dots = torch.matmul(k.transpose(-1, -2), v)

        out = torch.matmul(q, dots) * (1./n2)
        out = rearrange(out, 'b h n d -> b n (h d)')

        return self.to_out(out)


class CrossLinearAttention(nn.Module):
    def __init__(self,
                 dim,
                 attn_type,  # ['fourier', 'galerkin']
                 heads=8,
                 dim_head=64,
                 dropout=0.,
                 init_params=True,
                 relative_emb=False,
                 scale=1.,
                 init_method='orthogonal',  # ['xavier', 'orthogonal']
                 init_gain=None,
                 relative_emb_dim=2,
                 min_freq=1 / 64,  # 1/64 is for 64 x 64 ns2d,
                 cat_pos=False,
                 pos_dim=2,
                 ):
        super().__init__()
        inner_dim = dim_head * heads
        project_out = not (heads == 1 and dim_head == dim)
        self.attn_type = attn_type

        self.heads = heads
        self.dim_head = dim_head

        # query is the classification token
        self.to_q = nn.Linear(dim, inner_dim, bias=False)
        self.to_kv = nn.Linear(dim, inner_dim * 2, bias=False)

        if attn_type == 'galerkin':
            self.k_norm = nn.InstanceNorm1d(dim_head)
            self.v_norm = nn.InstanceNorm1d(dim_head)
        elif attn_type == 'fourier':
            self.q_norm = nn.InstanceNorm1d(dim_head)
            self.k_norm = nn.InstanceNorm1d(dim_head)
        else:
            raise Exception(f'Unknown attention type {attn_type}')

        if not cat_pos:
            self.to_out = nn.Sequential(
                nn.Linear(inner_dim, dim),
                nn.Dropout(dropout)
            ) if project_out else nn.Identity()
        else:
            self.to_out = nn.Sequential(
                nn.Linear(inner_dim + pos_dim*heads, dim),
                nn.Dropout(dropout)
            )

        if init_gain is None:
            self.init_gain = 1. / dim_head
            self.diagonal_weight = 1. / dim_head
        else:
            self.init_gain = init_gain
            self.diagonal_weight = init_gain
        self.init_method = init_method
        if init_params:
            self._init_params()

        self.cat_pos = cat_pos
        self.pos_dim = pos_dim

        self.relative_emb = relative_emb
        self.relative_emb_dim = relative_emb_dim
        if relative_emb:
            self.emb_module = RotaryEmbedding(dim_head // self.relative_emb_dim, min_freq=min_freq, scale=scale)

    def _init_params(self):
        if self.init_method == 'xavier':
            init_fn = xavier_uniform_
        elif self.init_method == 'orthogonal':
            init_fn = orthogonal_
        else:
            raise Exception('Unknown initialization')

        for param in self.to_kv.parameters():
            if param.ndim > 1:
                for h in range(self.heads):
                    # for k
                    init_fn(param[h * self.dim_head:(h + 1) * self.dim_head, :], gain=self.init_gain)
                    param.data[h * self.dim_head:(h + 1) * self.dim_head, :] += self.diagonal_weight * \
                                                                                torch.diag(torch.ones(
                                                                                    param.size(-1),
                                                                                    dtype=torch.float32))

                    # for v
                    init_fn(param[(self.heads + h) * self.dim_head:(self.heads + h + 1) * self.dim_head, :],
                            gain=self.init_gain)
                    param.data[(self.heads + h) * self.dim_head:(self.heads + h + 1) * self.dim_head,
                    :] += self.diagonal_weight * \
                          torch.diag(torch.ones(
                              param.size(-1), dtype=torch.float32))
        for param in self.to_q.parameters():
            if param.ndim > 1:
                for h in range(self.heads):
                    # for q
                    init_fn(param[h * self.dim_head:(h + 1) * self.dim_head, :], gain=self.init_gain)
                    param.data[h * self.dim_head:(h + 1) * self.dim_head, :] += self.diagonal_weight * \
                                                                                torch.diag(torch.ones(
                                                                                    param.size(-1),
                                                                                    dtype=torch.float32))
    def norm_wrt_domain(self, x, norm_fn):
        b = x.shape[0]
        return rearrange(
            norm_fn(rearrange(x, 'b h n d -> (b h) n d')),
            '(b h) n d -> b h n d', b=b)

    def forward(self, x, z, x_pos=None, z_pos=None):
        # x (z^T z)
        # x [b, n1, d]
        # z [b, n2, d]
        n1 = x.shape[1]   # x [b, n1, d]
        n2 = z.shape[1]   # z [b, n2, d]

        q = self.to_q(x)

        kv = self.to_kv(z).chunk(2, dim=-1)
        k, v = map(lambda t: rearrange(t, 'b n (h d) -> b h n d', h=self.heads), kv)

        if (x_pos is None or z_pos is None) and self.relative_emb:
            raise Exception('Must pass in coordinates when under relative position embedding mode')
        q = rearrange(q, 'b n (h d) -> b h n d', h=self.heads)

        if self.attn_type == 'galerkin':
            k = self.norm_wrt_domain(k, self.k_norm)
            v = self.norm_wrt_domain(v, self.v_norm)
        else:  # fourier
            q = self.norm_wrt_domain(q, self.q_norm)
            k = self.norm_wrt_domain(k, self.k_norm)

        if self.relative_emb:
            if self.relative_emb_dim == 2:

                x_freqs_x = self.emb_module.forward(x_pos[..., 0], x.device)
                x_freqs_y = self.emb_module.forward(x_pos[..., 1], x.device)
                x_freqs_x = repeat(x_freqs_x, 'b n d -> b h n d', h=q.shape[1])
                x_freqs_y = repeat(x_freqs_y, 'b n d -> b h n d', h=q.shape[1])

                z_freqs_x = self.emb_module.forward(z_pos[..., 0], z.device)
                z_freqs_y = self.emb_module.forward(z_pos[..., 1], z.device)
                z_freqs_x = repeat(z_freqs_x, 'b n d -> b h n d', h=q.shape[1])
                z_freqs_y = repeat(z_freqs_y, 'b n d -> b h n d', h=q.shape[1])

                q = apply_2d_rotary_pos_emb(q, x_freqs_x, x_freqs_y)
                k = apply_2d_rotary_pos_emb(k, z_freqs_x, z_freqs_y)

            elif self.relative_emb_dim == 1:
                assert x_pos.shape[-1] == 1 and z_pos.shape[-1] == 1
                x_freqs = self.emb_module.forward(x_pos[..., 0], x.device)
                x_freqs = repeat(x_freqs, 'b n d -> b h n d', h=q.shape[1])

                z_freqs = self.emb_module.forward(z_pos[..., 0], x.device)
                z_freqs = repeat(z_freqs, 'b n d -> b h n d', h=q.shape[1])

                q = apply_rotary_pos_emb(q, x_freqs)  # query from x domain
                k = apply_rotary_pos_emb(k, z_freqs)  # key from z domain
            else:
                raise Exception('Currently doesnt support relative embedding > 2 dimensions')
        elif self.cat_pos:
            assert x_pos.size(-1) == self.pos_dim and z_pos.size(-1) == self.pos_dim
            x_pos = x_pos.unsqueeze(1)
            x_pos = x_pos.repeat([1, self.heads, 1, 1])
            q = torch.cat([x_pos, q], dim=-1)

            z_pos = z_pos.unsqueeze(1)
            z_pos = z_pos.repeat([1, self.heads, 1, 1])
            k = torch.cat([z_pos, k], dim=-1)
            v = torch.cat([z_pos, v], dim=-1)

        dots = torch.matmul(k.transpose(-1, -2), v)

        out = torch.matmul(q, dots) * (1./n2)
        out = rearrange(out, 'b h n d -> b n (h d)')

        return self.to_out(out)


class HeterogeneousNormalizedAttentionBlock(nn.Module):
    def __init__(self,):
        pass

    def forward(self,):
        pass


class LinearAttention(nn.Module):
    """
    Contains following two types of attention, as discussed in "Choose a Transformer: Fourier or Galerkin"

    Galerkin type attention, with instance normalization on Key and Value
    Fourier type attention, with instance normalization on Query and Key
    """
    def __init__(self,
                 input_dim,
                 attn_type,                 # ['fourier', 'galerkin']
                 heads=8,
                 dim_head=64,
                 dropout=0.,
                 init_params=True,
                 relative_emb=False,
                 scale=1.,
                 init_method='orthogonal',    # ['xavier', 'orthogonal']
                 init_gain=None,
                 relative_emb_dim=2,
                 min_freq=1/64,             # 1/64 is for 64 x 64 ns2d,
                 cat_pos=False,
                 pos_dim=2,
                 ):
        super().__init__()
        inner_dim = dim_head * heads
        project_out = not (heads == 1 and dim_head == inner_dim)
        self.attn_type = attn_type

        self.heads = heads
        self.dim_head = dim_head

        #print("\nINPUT DIM\n")
        self.to_q = nn.Linear(input_dim, inner_dim, bias = False)
        self.to_k = nn.Linear(input_dim, inner_dim, bias = False)
        self.to_v = nn.Linear(input_dim, inner_dim, bias = False)

        if attn_type == 'galerkin':
            self.k_norm = nn.InstanceNorm1d(dim_head)
            self.v_norm = nn.InstanceNorm1d(dim_head)
        elif attn_type == 'fourier':
            self.q_norm = nn.InstanceNorm1d(dim_head)
            self.k_norm = nn.InstanceNorm1d(dim_head)
        else:
            raise Exception(f'Unknown attention type {attn_type}')

        if not cat_pos:
            self.to_out = nn.Sequential(
                nn.Linear(inner_dim, input_dim),
                #nn.Linear(input_dim, input_dim),
                nn.Dropout(dropout)
            ) if project_out else nn.Identity()
        else:
            self.to_out = nn.Sequential(
                #nn.Linear(inner_dim + pos_dim*heads, input_dim),
                nn.Linear(inner_dim, input_dim),
                #nn.Linear(input_dim, input_dim),
                nn.Dropout(dropout)
            )

        if init_gain is None:
            self.init_gain = 1. / np.sqrt(dim_head)
            self.diagonal_weight = 1. / np.sqrt(dim_head)
        else:
            self.init_gain = init_gain
            self.diagonal_weight = init_gain

        self.init_method = init_method
        #if init_params:
        #    self._init_params()

        self.cat_pos = cat_pos
        self.pos_dim = pos_dim

        self.relative_emb = relative_emb
        self.relative_emb_dim = relative_emb_dim
        if relative_emb:
            assert not cat_pos
            self.emb_module = RotaryEmbedding(dim_head // self.relative_emb_dim, min_freq=min_freq, scale=scale)

    def _init_params(self):
        if self.init_method == 'xavier':
            init_fn = xavier_uniform_
        elif self.init_method == 'orthogonal':
            init_fn = orthogonal_
        else:
            raise Exception('Unknown initialization')

        #for param in self.to_qkv.parameters():
        for param in self.to_q.parameters():
            if param.ndim > 1:
                for h in range(self.heads):
                    # for q
                    init_fn(param[h * self.dim_head:(h + 1) * self.dim_head, :], gain=self.init_gain)

                    param.data[h * self.dim_head:(h + 1) * self.dim_head, :] += self.diagonal_weight * \
                                                                                torch.diag(torch.ones(
                                                                                    param.size(-1),
                                                                                    dtype=torch.float32))

    def norm_wrt_domain(self, x, norm_fn):
        b = x.shape[0]
        return rearrange(
            norm_fn(rearrange(x, 'b h n d -> (b h) n d')),
            '(b h) n d -> b h n d', b=b)


    def forward(self, queries, keys, values, pos=None, not_assoc=False, padding_mask=None):
        # padding mask will be in shape [b, n, 1], it will indicates which point are padded and should be ignored
        #qkv = self.to_qkv(x).chunk(3, dim=-1)

        # Project each to embedding
        #print(queries.shape)
        #print(keys.shape)
        #print(values.shape)
        #q = self.to_q(queries)
        #k = self.to_k(keys)
        #v = self.to_v(values)

        #q, k, v = map(lambda t: rearrange(t, 'b n (h d) -> b h n d', h=self.heads), qkv)

        if pos is None and self.relative_emb:
            raise Exception('Must pass in coordinates when under relative position embedding mode')

        #print(k.shape)
        #print(v.shape)
        #print(q.shape)
        #raise
        #print(queries.shape)
        #print(keys.shape)
        #print(values.shape)
        queries = self.to_q(queries)
        keys = self.to_k(keys)
        values = self.to_k(values)
        #queries = queries.unsqueeze(1)#.transpose(1,2)
        #keys = keys.unsqueeze(1)#.transpose(1,2)
        #values = values.unsqueeze(1)#.transpose(1,2)
        #print(queries.shape)
        #print(keys.shape)
        #print(values.shape)
        #raise
        queries, keys, values = map(lambda t: rearrange(t, 'b n (h d) -> b h n d', h=self.heads), (queries,keys,values))
        #print(queries)
        #print(queries.shape)
        #print(keys.shape)
        #print(values.shape)
        #raise
        if padding_mask is None:
            if self.attn_type == 'galerkin':
                k = self.norm_wrt_domain(keys, self.k_norm)
                v = self.norm_wrt_domain(values, self.v_norm)
            else:  # fourier
                q = self.norm_wrt_domain(queries, self.q_norm)
                k = self.norm_wrt_domain(keys, self.k_norm)
        else:
            grid_size = torch.sum(padding_mask, dim=[-1, -2]).view(-1, 1, 1, 1)  # [b, 1, 1]

            padding_mask = repeat(padding_mask, 'b n d -> (b h) n d', h=self.heads)  # [b, n, 1]

            # currently only support instance norm
            if self.attn_type == 'galerkin':
                k = rearrange(k, 'b h n d -> (b h) n d')
                v = rearrange(v, 'b h n d -> (b h) n d')

                k = masked_instance_norm(k, padding_mask)
                v = masked_instance_norm(v, padding_mask)

                k = rearrange(k, '(b h) n d -> b h n d', h=self.heads)
                v = rearrange(v, '(b h) n d -> b h n d', h=self.heads)
            else:  # fourier
                q = rearrange(q, 'b h n d -> (b h) n d')
                k = rearrange(k, 'b h n d -> (b h) n d')

                q = masked_instance_norm(q, padding_mask)
                k = masked_instance_norm(k, padding_mask)

                q = rearrange(q, '(b h) n d -> b h n d', h=self.heads)
                k = rearrange(k, '(b h) n d -> b h n d', h=self.heads)

            padding_mask = rearrange(padding_mask, '(b h) n d -> b h n d', h=self.heads)  # [b, h, n, 1]


        if self.relative_emb:
            if self.relative_emb_dim == 2:
                freqs_x = self.emb_module.forward(pos[..., 0], x.device)
                freqs_y = self.emb_module.forward(pos[..., 1], x.device)
                freqs_x = repeat(freqs_x, 'b n d -> b h n d', h=q.shape[1])
                freqs_y = repeat(freqs_y, 'b n d -> b h n d', h=q.shape[1])

                q = apply_2d_rotary_pos_emb(q, freqs_x, freqs_y)
                k = apply_2d_rotary_pos_emb(k, freqs_x, freqs_y)
            elif self.relative_emb_dim == 1:
                assert pos.shape[-1] == 1
                freqs = self.emb_module.forward(pos[..., 0], x.device)
                freqs = repeat(freqs, 'b n d -> b h n d', h=q.shape[1])
                q = apply_rotary_pos_emb(q, freqs)
                k = apply_rotary_pos_emb(k, freqs)
            else:
                raise Exception('Currently doesnt support relative embedding > 2 dimensions')

        elif self.cat_pos:
            assert pos.size(-1) == self.pos_dim
            pos = pos.unsqueeze(1)
            pos = pos.repeat([1, self.heads, 1, 1])
            q, k, v = [torch.cat([pos, x], dim=-1) for x in (q, k, v)]

        if not_assoc:
            # this is more efficient when n<<c
            score = torch.matmul(q, k.transpose(-1, -2))
            if padding_mask is not None:
                padding_mask = ~padding_mask
                padding_mask_arr = torch.matmul(padding_mask, padding_mask.transpose(-1, -2))  # [b, h, n, n]
                mask_value = 0.
                score = score.masked_fill(padding_mask_arr, mask_value)
                out = torch.matmul(score, v) * (1./grid_size)
            else:
                out = torch.matmul(score, v) * (1./q.shape[2])
        else:
            if padding_mask is not None:
                q = q.masked_fill(~padding_mask, 0)
                k = k.masked_fill(~padding_mask, 0)
                v = v.masked_fill(~padding_mask, 0)
                dots = torch.matmul(k.transpose(-1, -2), v)
                out = torch.matmul(q, dots) * (1. / grid_size)
            else:
                #print(k.shape)
                #print(v.shape)
                #print(queries.shape)
                dots = torch.matmul(keys.transpose(-1, -2), values)
                out = torch.matmul(queries, dots) * (1./queries.shape[2])
        out = rearrange(out, 'b h n d -> b n (h d)')
        #print(out.shape)
        #print(self.to_out)
        return self.to_out(out), None


class PositionalEncoding(nn.Module):
    def __init__(self, d_model: int, dropout: float = 0.1, max_len: int = 5000):
        super().__init__()
        self.dropout = nn.Dropout(p=dropout)

        position = torch.arange(max_len).unsqueeze(1)
        #div_term = torch.exp(torch.arange(0, d_model, 2) * (-math.log(10000.0) / d_model))
        div_term = torch.exp(torch.arange(0, d_model, 2) * (-math.log(1000.0) / d_model))
        pe = torch.zeros(max_len, 1, d_model)
        #pe = torch.zeros(max_len, d_model, 1)
        #pe = torch.zeros(max_len, d_model)
        #print("PE SHAPE: {}".format(pe.shape))
        pe[:, 0, 0::2] = torch.sin(position * div_term)
        pe[:, 0, 1::2] = torch.cos(position * div_term)
        #pe[:, 0::2, 0] = torch.sin(position * div_term)
        #pe[:, 1::2, 0] = torch.cos(position * div_term)
        #pe[:, 0::2] = torch.sin(position * div_term)
        #pe[:, 1::2] = torch.cos(position * div_term)
        self.register_buffer('pe', pe)

    def forward(self, x: Tensor) -> Tensor:
        """
        Args:
            x: Tensor, shape [seq_len, batch_size, embedding_dim]
        """
        #print(self.pe.shape)
        #print(x.shape)
        #print(x[0])
        #print(x[0].shape)
        #print(nn.functional.one_hot(x).shape)
        #one_hot = nn.functional.one_hot(x[0])
        #print(self.pe[one_hot].shape)
        #print(self.pe[x[0][0]][0])
        #print(self.pe[x[0][1]][1])
        #print(self.pe[x[0][2]][2])
        #print(self.pe[x[2][0]][0])
        #print(self.pe[x[2][1]][1])
        #print(self.pe[x[2][2]][2])
        #print(torch.diagonal(self.pe[x], dim1=1, dim2=2))
        #raise
        
        #print(self.pe[x[0].flatten()].shape)
        #print(self.pe[x[0].long().flatten()])
        #print(self.pe[x.long()])
        #print(x.shape)
        x = x + self.pe[:x.size(0)]
        #x = x + self.pe[x.long()]
        #print(self.pe.shape)
        #print(x.shape)

        #x = x.float() + torch.diagonal(self.pe[x], dim1=1, dim2=2)
        #x = x.float() + self.pe[:x.shape[0]]
        #raise
        return x


class Transformer(nn.Module):
    def __init__(self, input_dim, hidden_dim, num_layers, num_heads, output_dim, dropout=0.1, target_model=None):
        super().__init__()

        # Get input processing
        #self.input_layer = nn.Linear(input_dim, hidden_dim)
        self.embedding_layer = nn.Linear(input_dim, hidden_dim)
        #self.encoder = nn.Embedding(input_dim, hidden_dim)
        #self.encoder = nn.Embedding(input_dim, hidden_dim)
        self.factor = np.sqrt(input_dim)
        self.output_layer = nn.Linear(hidden_dim, output_dim)
        self.flatten_layer = nn.Linear(input_dim, output_dim)

        #self.pos_encoder = PositionalEncoding(hidden_dim, max_len=input_dim)
        self.pos_encoder = PositionalEncoding(input_dim, max_len=50, dropout=0)
        #self.pos_encoder = PositionalEncoding(input_dim)#, max_len=input_dim)
        #self.pos_encoder = PositionalEncoder(2, input_dim)

        self.output_layers = nn.Sequential(
                     nn.Linear(hidden_dim, hidden_dim),
                     #nn.ReLU(),
                     #nn.GeLU(),
                     nn.SiLU(),
                     #nn.Sigmoid(),
                     #nn.Linear(hidden_dim, hidden_dim//2),
                     #nn.ReLU(),
                     #nn.GeLU(),
                     #nn.SiLU(),
                     #nn.Sigmoid(),
                     #nn.Linear(hidden_dim//2, hidden_dim//2),
                     #nn.ReLU(),
                     #nn.GeLU(),
                     #nn.SiLU(),
                     #nn.Sigmoid(),
                     nn.Linear(hidden_dim, output_dim)
        )
        self._ssl = False

        # This needs to vary based on other model. Might take out for default training.
        if(target_model == "fno"):
            self.project_out = nn.Linear(1, output_dim)
            self.project_in = nn.Linear(output_dim, 1)
        elif(target_model == "unet"):
            self.project_out = nn.Linear(1, output_dim//40)
            self.project_in = nn.Linear(output_dim//40, 1)
        elif(target_model == "oformer"):
            self.project_out = nn.Linear(1, output_dim)
            self.project_in = nn.Linear(output_dim, 1)
        elif(target_model is None):
            self.project_out = nn.Identity()
            self.project_in = nn.Identity()
        else:
            raise ValueError("Please select a valid target model: fno, unet, or oformer.")

        self.act = nn.SiLU()

        # Encoder
        encoder_layer = nn.TransformerEncoderLayer(d_model=hidden_dim, nhead=num_heads, #dim_feedforward=hidden_dim,
                                                   dropout=dropout, batch_first=True)
        #encoder_layer = nn.TransformerEncoderLayer(d_model=hidden_dim, nhead=num_heads, dropout=dropout)
        self.transformer_encoder = nn.TransformerEncoder(encoder_layer, num_layers=num_layers)

        # Decoder
        decoder_layer = nn.TransformerDecoderLayer(d_model=hidden_dim, nhead=num_heads, dropout=dropout)
        self.transformer_decoder = nn.TransformerDecoder(decoder_layer, num_layers=num_layers)
        self._ssl = False

    def forward(self, x):#, mask):

        #h = self.encoder(x.long().T) * self.factor
        #h = self.pos_encoder(x.long()) / self.factor
        #h = self.embedding_layer(h)

        h = self.embedding_layer(x) / self.factor
        #raise

        h = self.transformer_encoder(h)#, mask) # No idea what the mask does
        h = self.project_out(h.unsqueeze(-1))
        if(self._ssl):
            #print("\nHERE\n")
            return h
        else:
            #print(h.shape)
            #print(self.project_in)
            h = self.project_in(h)[...,0]
            h = self.output_layers(h)
            return h

    def ssl(self):
        self._ssl = True

    def train(self):
        self._ssl = False


class OperatorTransformer(nn.Module):
    def __init__(self, input_dim, hidden_dim, num_layers, num_heads, output_dim, dropout=0.1, target_model=None):
        super().__init__()

        # Get input processing
        #self.input_layer = nn.Linear(input_dim, hidden_dim)
        self.embedding_layer1 = nn.Linear(1, hidden_dim, bias=False)
        self.embedding_layer2 = nn.Linear(1, hidden_dim, bias=False)
        #self.embedding_layer1 = nn.Linear(input_dim, hidden_dim, bias=False)
        #self.embedding_layer2 = nn.Linear(input_dim, hidden_dim, bias=False)

        # TODO Fix hardcoding
        #self.q_embedding_layer = nn.Linear(100, hidden_dim, bias=False)
        self.q_embedding_layer = nn.Linear(1, hidden_dim, bias=False)
        self.v_embedding_layer = nn.Linear(1, hidden_dim, bias=False)
        #self.q_embedding_layer = nn.Linear(100, hidden_dim, bias=False)
        #self.v_embedding_layer = nn.Linear(100, hidden_dim, bias=False)
        self.k_embedding_layer = nn.Linear(input_dim, 100, bias=False)
        self.factor = np.sqrt(input_dim)
        self.output_layer = nn.Linear(hidden_dim, output_dim)
        self.pos_encoder = PositionalEncoding(hidden_dim, max_len=500, dropout=0)
        #self.pos_encoder = PositionalEncoding(input_dim, max_len=500, dropout=0)
        self.rot_encoder = RotaryEmbedding(dim=hidden_dim)
        #self.pos_encoder = PositionalEncoding(input_dim, max_len=1000, dropout=0)
        self.dropout = nn.Dropout(dropout)

        self.mhl1 = nn.MultiheadAttention(hidden_dim, num_heads, batch_first=True)
        self.mhl2 = nn.MultiheadAttention(hidden_dim, num_heads, batch_first=True)
        self.mhl3 = nn.MultiheadAttention(hidden_dim, num_heads, batch_first=True)
        self.mhl4 = nn.MultiheadAttention(hidden_dim, num_heads, batch_first=True)

        self.num_layers = num_layers
        self.mhls = torch.nn.ModuleList()
        self.norms = torch.nn.ModuleList()
        for l in range(self.num_layers):
            self.mhls.append(nn.MultiheadAttention(hidden_dim, num_heads, batch_first=True))
            self.norms.append(nn.LayerNorm(hidden_dim))

        self.norm1 = nn.LayerNorm(hidden_dim)#, elementwise_affine=True)
        self.norm2 = nn.LayerNorm(hidden_dim)#, elementwise_affine=True)
        self.norm3 = nn.LayerNorm(hidden_dim)#, elementwise_affine=True)
        self.norm4 = nn.LayerNorm(hidden_dim)#, elementwise_affine=True)

        self.output_layers = nn.Sequential(
                nn.Linear(hidden_dim, hidden_dim),
                #nn.ReLU(),
                #nn.SiLU(),
                #nn.GELU(),
                nn.Tanh(),
                nn.Dropout(dropout),
                nn.Linear(hidden_dim, hidden_dim//2),
                #nn.ReLU(),
                #nn.SiLU(),
                #nn.GELU(),
                nn.Tanh(),
                nn.Dropout(dropout),
                #nn.Linear(hidden_dim//2, hidden_dim//2),
                #nn.ReLU(),
                #nn.SiLU(),
                #nn.GELU(),
                #nn.Dropout(dropout),
                nn.Linear(hidden_dim//2, 1)
                #nn.Linear(hidden_dim//2, output_dim)
                )
        self._ssl = False

        #self.conv_out = nn.Conv1d(1, 1, 

        # This needs to vary based on other model. Might take out for default training.
        if(target_model == "fno"):
            self.project_out = nn.Linear(1, output_dim)
            self.project_in = nn.Linear(output_dim, 1)
        elif(target_model == "unet"):
            self.project_out = nn.Linear(1, output_dim//40)
            self.project_in = nn.Linear(output_dim//40, 1)
        elif(target_model == "oformer"):
            self.project_out = nn.Linear(1, output_dim)
            self.project_in = nn.Linear(output_dim, 1)
        elif(target_model is None):
            self.project_out = nn.Identity()
            self.project_in = nn.Identity()
        else:
            raise ValueError("Please select a valid target model: fno, unet, or oformer.")

        self.act = nn.SiLU()

        # Encoder
        #encoder_layer = nn.TransformerEncoderLayer(d_model=hidden_dim, nhead=num_heads, #dim_feedforward=hidden_dim,
        #                                           dropout=dropout, batch_first=True)
        #encoder_layer = nn.TransformerEncoderLayer(d_model=hidden_dim, nhead=num_heads, dropout=dropout)
        #self.transformer_encoder = nn.TransformerEncoder(encoder_layer, num_layers=num_layers)

        # Decoder
        #decoder_layer = nn.TransformerDecoderLayer(d_model=hidden_dim, nhead=num_heads, dropout=dropout)
        #self.transformer_decoder = nn.TransformerDecoder(decoder_layer, num_layers=num_layers)
        #self._ssl = False

    def forward(self, queries, keys, values, t):#, mask):

        # Scale and shift the keys
        keys = (keys - 18.)/18.

        # Embed quesier, keys, values. Apply positional encoding to keys
        # Queries
        #print(queries.shape)
        #print(self.rot_encoder(queries, 'cuda').shape)
        #print(keys.shape)
        #print(values.shape)
        #val_and_grid = torch.cat((values, queries), dim=-1)
        #raise
        #print(queries.shape)
        qh = self.q_embedding_layer(queries.unsqueeze(-1))
        #print("\nQH: {}".format(qh.shape))

        # Keys
        keys = self.k_embedding_layer(keys)
        h1 = self.embedding_layer1(keys.unsqueeze(-1)) #* self.factor
        h2 = self.embedding_layer2(keys.unsqueeze(-1)) #* self.factor
        #print("\nH1: {}".format(h1.shape))
        #print("H2: {}".format(h2.shape))

        #kh1 = self.pos_encoder(h1)
        #kh2 = self.pos_encoder(h2)
        rot_embed = self.rot_encoder(keys, 'cuda')#.shape))
        kh1 = h1 + rot_embed
        kh2 = h2 + rot_embed

        # Values
        vh = self.v_embedding_layer(values.unsqueeze(-1))
        #vh = self.v_embedding_layer(val_and_grid)
        #print("\nVH: {}".format(qh.shape))

        #h = self.embedding_layer(x) / self.factor
        #raise
        t = t.unsqueeze(1).unsqueeze(1).float()

        ##ahs = [vh]
        ##print(self.num_layers)
        vh_old = vh.clone()
        ah = vh.clone()
        for l in range(self.num_layers):
            #print("\nLAYER: {}\n".format(l))
            ah, _ = self.mhls[l](kh1, kh2, ah)
            ah = vh_old + torch.mul(ah,t)/self.num_layers
            ah = self.norms[l](ah)
            ah = self.dropout(ah)
            vh_old = ah.clone()

        #ah1, wh1 = self.mhl1(kh1, kh2, vh)
        #ah1 = vh + torch.mul(ah1,t)/4
        #ah1 = self.norm1(ah1)
        #ah1 = self.dropout(ah1)

        #ah2, wh2 = self.mhl2(kh1, kh2, ah1)
        #ah2 = ah1 + torch.mul(ah2,t)/4
        #ah2 = self.norm2(ah2)
        #ah2 = self.dropout(ah2)

        #ah3, wh3 = self.mhl3(kh1, kh2, ah2)
        #ah3 = ah2 + torch.mul(ah3,t)/4
        #ah3 = self.norm3(ah3)
        #ah3 = self.dropout(ah3)

        #ah4, wh4 = self.mhl4(kh1, kh2, ah3)
        #ah4 = ah3 + torch.mul(ah4,t)/4
        #ah4 = self.norm4(ah4)
        #ah4 = self.dropout(ah4)
        ###print("\nHERE\n")
        ###raise


        #h = self.transformer_encoder(h)#, mask) # No idea what the mask does
        #h = self.project_out(h.unsqueeze(-1))
        if(self._ssl):
            #print("\nHERE\n")
            return h
        else:
            out = self.output_layers(ah)[...,0]
            #out = self.output_layers(ah4)[...,0]
            return out

    def ssl(self):
        self._ssl = True

    def train(self):
        self._ssl = False


class NeuralOperatorTransformer(nn.Module):
    def __init__(self, input_dim, hidden_dim, num_layers, num_heads, output_dim, dropout=0.1, target_model=None):
        super().__init__()

        # Get input processing
        #self.input_layer = nn.Linear(input_dim, hidden_dim)
        self.embedding_layer1 = nn.Linear(1, hidden_dim, bias=False)
        self.embedding_layer2 = nn.Linear(1, hidden_dim, bias=False)
        #self.embedding_layer1 = nn.Linear(input_dim, hidden_dim, bias=False)
        #self.embedding_layer2 = nn.Linear(input_dim, hidden_dim, bias=False)

        # TODO Fix hardcoding
        #self.q_embedding_layer = nn.Linear(100, hidden_dim, bias=False)
        self.q_embedding_layer = nn.Linear(1, hidden_dim, bias=False)
        self.v_embedding_layer = nn.Linear(1, hidden_dim, bias=False)
        #self.q_embedding_layer = nn.Linear(100, hidden_dim, bias=False)
        #self.v_embedding_layer = nn.Linear(100, hidden_dim, bias=False)
        self.k_embedding_layer = nn.Linear(input_dim, 100, bias=False)
        self.factor = np.sqrt(input_dim)
        self.output_layer = nn.Linear(hidden_dim, output_dim)
        self.pos_encoder = PositionalEncoding(hidden_dim, max_len=500, dropout=0)
        #self.pos_encoder = PositionalEncoding(input_dim, max_len=500, dropout=0)
        self.rot_encoder = RotaryEmbedding(dim=hidden_dim)
        #self.pos_encoder = PositionalEncoding(input_dim, max_len=1000, dropout=0)
        self.dropout = nn.Dropout(dropout)

        self.mhl1 = nn.MultiheadAttention(hidden_dim, num_heads, batch_first=True)
        self.mhl2 = nn.MultiheadAttention(hidden_dim, num_heads, batch_first=True)
        self.mhl3 = nn.MultiheadAttention(hidden_dim, num_heads, batch_first=True)
        self.mhl4 = nn.MultiheadAttention(hidden_dim, num_heads, batch_first=True)

        self.norm1 = nn.LayerNorm(hidden_dim)#, elementwise_affine=True)
        self.norm2 = nn.LayerNorm(hidden_dim)#, elementwise_affine=True)
        self.norm3 = nn.LayerNorm(hidden_dim)#, elementwise_affine=True)
        self.norm4 = nn.LayerNorm(hidden_dim)#, elementwise_affine=True)

        self.output_layers = nn.Sequential(
                     nn.Linear(hidden_dim, hidden_dim),
                     #nn.ReLU(),
                     #nn.SiLU(),
                     nn.GELU(),
                     nn.Dropout(dropout),
                     nn.Linear(hidden_dim, hidden_dim//2),
                     #nn.ReLU(),
                     #nn.SiLU(),
                     nn.GELU(),
                     nn.Dropout(dropout),
                     #nn.Linear(hidden_dim//2, hidden_dim//2),
                     #nn.ReLU(),
                     #nn.SiLU(),
                     #nn.GELU(),
                     #nn.Dropout(dropout),
                     #nn.Linear(hidden_dim//2, 1)
                     nn.Linear(hidden_dim//2, 1)
                     #nn.Linear(hidden_dim//2, output_dim)
        )
        self.final_layers = nn.Sequential(
                     nn.Linear(output_dim, hidden_dim),
                     #nn.ReLU(),
                     #nn.SiLU(),
                     nn.GELU(),
                     nn.Dropout(dropout),
                     nn.Linear(hidden_dim, hidden_dim//2),
                     #nn.ReLU(),
                     #nn.SiLU(),
                     nn.GELU(),
                     nn.Dropout(dropout),
                     nn.Linear(hidden_dim//2, hidden_dim//2),
                     #nn.ReLU(),
                     #nn.SiLU(),
                     nn.GELU(),
                     nn.Dropout(dropout),
                     nn.Linear(hidden_dim//2, hidden_dim)
                     #nn.Linear(hidden_dim//2, output_dim)
        )
        self._ssl = False

        #self.conv_out = nn.Conv1d(1, 1, 

        # This needs to vary based on other model. Might take out for default training.
        if(target_model == "fno"):
            self.project_out = nn.Linear(1, output_dim)
            self.project_in = nn.Linear(output_dim, 1)
        elif(target_model == "unet"):
            self.project_out = nn.Linear(1, output_dim//40)
            self.project_in = nn.Linear(output_dim//40, 1)
        elif(target_model == "oformer"):
            self.project_out = nn.Linear(1, output_dim)
            self.project_in = nn.Linear(output_dim, 1)
        elif(target_model is None):
            self.project_out = nn.Identity()
            self.project_in = nn.Identity()
        else:
            raise ValueError("Please select a valid target model: fno, unet, or oformer.")

        self.act = nn.SiLU()

        # Encoder
        encoder_layer = nn.TransformerEncoderLayer(d_model=hidden_dim, nhead=num_heads, #dim_feedforward=hidden_dim,
                                                   dropout=dropout, batch_first=True)
        #encoder_layer = nn.TransformerEncoderLayer(d_model=hidden_dim, nhead=num_heads, dropout=dropout)
        self.transformer_encoder = nn.TransformerEncoder(encoder_layer, num_layers=num_layers)

        # Decoder
        decoder_layer = nn.TransformerDecoderLayer(d_model=hidden_dim, nhead=num_heads, dropout=dropout)
        self.transformer_decoder = nn.TransformerDecoder(decoder_layer, num_layers=num_layers)
        self._ssl = False

    def forward(self, queries, keys, values, t):#, mask):

        # Embed quesier, keys, values. Apply positional encoding to keys

        # Keys
        keys = self.k_embedding_layer(keys)
        h1 = self.embedding_layer1(keys.unsqueeze(-1)) * self.factor
        h2 = self.embedding_layer2(keys.unsqueeze(-1)) * self.factor

        # Positional encoding
        rot_embed = self.rot_encoder(keys, 'cuda')#.shape))
        kh1 = h1 + rot_embed
        kh2 = h2 + rot_embed

        # Values
        vh = self.v_embedding_layer(values.unsqueeze(-1))
        queries = (queries - queries.mean())/(queries.max() - queries.min())
        qh = self.q_embedding_layer(queries.unsqueeze(-1))

        # T needs extra dimensions
        t = t.unsqueeze(1).unsqueeze(1).float()

        # Go through multihead attention layers
        ah1, wh1 = self.mhl1(kh1, kh2, vh)
        #ah1 = vh + torch.mul(torch.mul(ah1,qh),t)/2
        #ah1 = vh + torch.mul(ah1,t)/3
        ah1 = torch.mul(ah1,t)/3
        ah1 = self.norm1(ah1)
        ah1 = self.dropout(ah1)

        ah2, wh2 = self.mhl2(kh1, kh2, ah1)
        #ah2 = ah1 + torch.mul(ah2,t)/3
        ah2 = torch.mul(ah2,t)/3
        ah2 = self.norm2(ah2)
        ah2 = self.dropout(ah2)

        ah3, wh3 = self.mhl3(kh1, kh2, ah2)
        #ah3 = ah2 + torch.mul(ah3,t)/3
        ah3 = torch.mul(ah3,t)/3
        ah3 = self.norm3(ah3)
        ah3 = self.dropout(ah3)

        ####ah3, wh3 = self.mhl3(qh, kh, ah2)
        ###ah3, wh3 = self.mhl3(ah2, kh, vh)
        ###ah3 += ah2
        ###ah3 = self.norm3(ah3)
        ##ah4, wh4 = self.mhl4(kh1, kh2, ah3)
        ##ah4 = ah3 + torch.mul(ah4,t)/4
        ##ah4 = self.norm4(ah4)
        ##ah4 = self.dropout(ah4)

        ##ah4, wh4 = self.mhl4(qh, kh, ah3)
        #ah4, wh4 = self.mhl4(ah3, kh, vh)
        #ah4 += ah3
        #ah4 = self.norm4(ah4)

        #h = self.transformer_encoder(h)#, mask) # No idea what the mask does
        #h = self.project_out(h.unsqueeze(-1))
        if(self._ssl):
            #print("\nHERE\n")
            return h
        else:
            #print(h.shape)
            #print(self.project_in)
            #h = self.project_in(h)[...,0]
            #h = self.output_layers(h)

            #out = self.output_layers(ah1)[...,0]
            #out = self.output_layers(ah2)[...,0]
            dec = self.final_layers(ah3.transpose(1,2))#[...,0]
            #print(out.unsqueeze(1).shape)
            #out = self.output_layers(ah3)[...,0]
            #print(out.unsqueeze(1).shape)
            #print(qh.shape)
            #out = self.output_layers(ah4)[...,0]

            # Projects output onto target grid
            #print(qh.shape)
            #print(dec.shape)
            out = self.output_layers(torch.bmm(qh, dec))[...,0]
            #print(out.shape)
            #raise
            #out = self.final_layers(torch.bmm(queries.unsqueeze(2), out.unsqueeze(1)))[...,0]

            return out

    def ssl(self):
        self._ssl = True

    def train(self):
        self._ssl = False


class LinearAttentionOperatorTransformer(nn.Module):
    def __init__(self, input_dim, hidden_dim, num_layers, num_heads, output_dim, dropout=0.1, target_model=None,
                 attention_type='galerkin'):
        super().__init__()

        # Get input processing
        self.k_embedding_layer = nn.Linear(input_dim, 100, bias=False)
        self.embedding_layer1 = nn.Linear(1, hidden_dim, bias=False)
        self.embedding_layer2 = nn.Linear(1, hidden_dim, bias=False)

        # Query and value processing
        self.q_embedding_layer = nn.Linear(1, hidden_dim, bias=False)
        self.v_embedding_layer = nn.Linear(1, hidden_dim, bias=False)

        self.factor = np.sqrt(input_dim)
        self.output_layer = nn.Linear(hidden_dim, output_dim)
        self.rot_encoder = RotaryEmbedding(dim=hidden_dim)

        # 
        self.dropout = nn.Dropout(dropout)
        self.num_layers = num_layers
        self.mhls = torch.nn.ModuleList()
        self.update_mhls = torch.nn.ModuleList()
        self.norms = torch.nn.ModuleList()
        self.t_embeddings = torch.nn.ModuleList()
        self.updates = torch.nn.ModuleList()
        for l in range(self.num_layers):
            #self.mhls.append(LinearAttention(input_dim=hidden_dim, attn_type='galerkin',
            self.mhls.append(LinearAttention(input_dim=hidden_dim, attn_type=attention_type,
                                      heads=num_heads, dim_head=hidden_dim, dropout=dropout,
                                      relative_emb=False, #scale=scale[d],
                                      #relative_emb_dim=relative_emb_dim,
                                      #min_freq=min_freq,
                                      #init_method=attention_init,
                                      init_method='xavier',
                                      init_gain=1.
            ))
            self.update_mhls.append(LinearAttention(input_dim=hidden_dim, attn_type=attention_type,
                                      heads=num_heads, dim_head=hidden_dim, dropout=dropout,
                                      relative_emb=False, #scale=scale[d],
                                      #relative_emb_dim=relative_emb_dim,
                                      #min_freq=min_freq,
                                      #init_method=attention_init,
                                      init_method='xavier',
                                      init_gain=1.
            ))

            # Trainable layer norm
            self.norms.append(nn.LayerNorm(hidden_dim))

            # Embedding time
            self.t_embeddings.append(torch.nn.Linear(1, hidden_dim))

            # NN Update
            self.updates.append(nn.Sequential(
                                       nn.Linear(hidden_dim, hidden_dim),
                                       #nn.ReLU(),
                                       nn.SiLU(),
                                       nn.Dropout(dropout),
                                       nn.Linear(hidden_dim, hidden_dim),
                                       #nn.ReLU(),
                                       nn.SiLU(),
                                       nn.Dropout(dropout),
                                       nn.Linear(hidden_dim, hidden_dim)
            ))

        self.project_in = nn.Linear(100, 1)

        # Output decoding layer
        self.output_layers = nn.Sequential(
                     nn.Linear(hidden_dim, hidden_dim),
                     #nn.ReLU(),
                     nn.SiLU(),
                     nn.Dropout(dropout),
                     nn.Linear(hidden_dim, hidden_dim),
                     #nn.ReLU(),
                     nn.SiLU(),
                     nn.Dropout(dropout),
                     nn.Linear(hidden_dim, output_dim)
        )
        self._ssl = False

        # This needs to vary based on other model. Might take out for default training.
        if(target_model == "fno"):
            self.project_out = nn.Linear(1, output_dim)
            self.project_in = nn.Linear(output_dim, 1)
        elif(target_model == "unet"):
            self.project_out = nn.Linear(1, output_dim//40)
            self.project_in = nn.Linear(output_dim//40, 1)
        elif(target_model == "oformer"):
            self.project_out = nn.Linear(1, output_dim)
            self.project_in = nn.Linear(output_dim, 1)
        elif(target_model is None):
            self.project_out = nn.Identity()
            self.project_in = nn.Identity()
        else:
            raise ValueError("Please select a valid target model: fno, unet, or oformer.")

        self.act = nn.SiLU()

        # Encoder
        #encoder_layer = nn.TransformerEncoderLayer(d_model=hidden_dim, nhead=num_heads, #dim_feedforward=hidden_dim,
        #                                           dropout=dropout, batch_first=True)
        #encoder_layer = nn.TransformerEncoderLayer(d_model=hidden_dim, nhead=num_heads, dropout=dropout)
        #self.transformer_encoder = nn.TransformerEncoder(encoder_layer, num_layers=num_layers)

        # Decoder
        #decoder_layer = nn.TransformerDecoderLayer(d_model=hidden_dim, nhead=num_heads, dropout=dropout)
        #self.transformer_decoder = nn.TransformerDecoder(decoder_layer, num_layers=num_layers)
        #self._ssl = False

    def forward(self, queries, keys, values, t):#, mask):

        #print(rot_embed.shape)
        #keys += rot_embed
        #raise

        # Scale and shift the keys
        keys = (keys - 18.)/18.
        #rot_embed = self.rot_encoder(keys, 'cuda')#.shape))
        #print(rot_embed.shape)
        #keys += rot_embed

        # Embed quesier, keys, values. Apply positional encoding to keys
        # Queries
        #print(queries.shape)
        #print(self.rot_encoder(queries, 'cuda').shape)
        #print(keys.shape)
        #print(values.shape)
        #val_and_grid = torch.cat((values, queries), dim=-1)
        #raise
        #print(queries.shape)
        #qh = self.q_embedding_layer(queries.unsqueeze(-1))
        #print("\nQH: {}".format(qh.shape))

        # Keys
        keys = self.k_embedding_layer(keys)
        #print(keys.shape)
        h1 = self.embedding_layer1(keys.unsqueeze(-1)) #* self.factor
        h2 = self.embedding_layer2(keys.unsqueeze(-1)) #* self.factor
        #print("\nH1: {}".format(h1.shape))
        #print("H2: {}".format(h2.shape))

        #kh1 = self.pos_encoder(h1)
        #kh2 = self.pos_encoder(h2)
        rot_embed = self.rot_encoder(keys, 'cuda')#.shape))
        #print(rot_embed.shape)
        #print(keys.shape)
        #print(h1.shape)
        #raise
        kh1 = h1 + rot_embed
        kh2 = h2 + rot_embed

        # Values
        vh = self.v_embedding_layer(values.unsqueeze(-1))
        #vh = self.v_embedding_layer(val_and_grid)
        #print("\nVH: {}".format(qh.shape))

        #h = self.embedding_layer(x) / self.factor
        #raise
        #print("\nFINAL TIME: {}".format(t))
        t = t.unsqueeze(1).unsqueeze(1)
        t_frac = t/self.num_layers

        ##ahs = [vh]
        ##print(self.num_layers)
        vh_old = vh.clone()
        ah = vh.clone()
        for l in range(self.num_layers):
            #print("\nLAYER: {}, TIME: {}\n".format(l, t_frac))
            ah, _ = self.mhls[l](kh1, kh2, ah)

            #print(th.shape)
            #raise
            #ah = vh_old + torch.mul(ah,t)#/self.num_layers

            th = self.t_embeddings[l](t_frac)
            #ah = vh_old + self.updates[l](torch.mul(ah,t))

            #ah = vh_old + self.updates[l](torch.mul(ah,th))
            ah = self.updates[l](torch.mul(ah,th))

            #ah = vh_old + self.update_mhls[l](ah, ah, vh_old)[0]
            #ah = self.update_mhls[l](ah, ah, vh_old)[0]

            #ah = self.updates[l](vh_old + torch.mul(ah,th))
            #ah = self.norms[l](ah)
            ah = self.dropout(ah)
            vh_old = ah.clone()

            t_frac = t_frac + t/self.num_layers
        #raise

        #h = self.transformer_encoder(h)#, mask) # No idea what the mask does
        #h = self.project_out(h.unsqueeze(-1))
        if(self._ssl):
            #print("\nHERE\n")
            return h
        else:
            out = self.output_layers(ah)[...,0]
            #out = self.output_layers(ah4)[...,0]
            #return out
            return out + values

    def ssl(self):
        self._ssl = True

    def train(self):
        self._ssl = False


class LinearAttentionTokenOperatorTransformer(nn.Module):
    def __init__(self, input_dim, hidden_dim, num_layers, num_heads, output_dim, dropout=0.1, target_model=None,
                 attention_type='galerkin'):
        super().__init__()

        # Get input processing
        self.k_embedding_layer = nn.Linear(input_dim, 100, bias=False)
        self.embedding_layer1 = nn.Linear(1, hidden_dim, bias=False)
        self.embedding_layer2 = nn.Linear(1, hidden_dim, bias=False)
        self.embedding_layer3 = nn.Linear(1, hidden_dim, bias=False)

        self.kh1_embedding = nn.Linear(hidden_dim, hidden_dim, bias=False)
        self.kh2_embedding = nn.Linear(hidden_dim, hidden_dim, bias=False)

        # Query and value processing
        self.q_embedding_layer = nn.Linear(1, hidden_dim, bias=False)
        self.v_embedding_layer = nn.Linear(1, hidden_dim, bias=False)
        self.v1_embedding_layer = nn.Linear(1, hidden_dim, bias=False)
        self.v2_embedding_layer = nn.Linear(1, hidden_dim, bias=False)

        self.factor = np.sqrt(input_dim)
        self.output_layer = nn.Linear(hidden_dim, output_dim)
        self.rot_encoder = RotaryEmbedding(dim=hidden_dim)

        # 
        self.dropout = nn.Dropout(dropout)
        self.num_layers = num_layers
        self.mhls = torch.nn.ModuleList()
        self.feval_mhls = torch.nn.ModuleList()
        self.norms = torch.nn.ModuleList()
        self.t_embeddings = torch.nn.ModuleList()
        self.updates = torch.nn.ModuleList()
        self.updates_h = torch.nn.ModuleList()
        for l in range(self.num_layers):
            # For processing equation
            #self.mhls.append(nn.MultiheadAttention(hidden_dim, num_heads, batch_first=True))
            self.mhls.append(LinearAttention(input_dim=hidden_dim, attn_type=attention_type,
                                      heads=num_heads, dim_head=hidden_dim, dropout=dropout,
                                      relative_emb=False,
                                      init_method='xavier',
                                      init_gain=1.
            ))

            # For updating state
            self.feval_mhls.append(LinearAttention(input_dim=hidden_dim, attn_type=attention_type,
                                      heads=num_heads, dim_head=hidden_dim, dropout=dropout,
                                      relative_emb=False,
                                      init_method='xavier',
                                      init_gain=1.
            ))

            # Trainable layer norm
            self.norms.append(nn.LayerNorm(hidden_dim))

            # Embedding time
            self.t_embeddings.append(torch.nn.Linear(1, hidden_dim))

            # NN Update
            self.updates.append(nn.Sequential(
                                       nn.Linear(hidden_dim, hidden_dim),
                                       #nn.ReLU(),
                                       nn.SiLU(),
                                       nn.Dropout(dropout),
                                       nn.Linear(hidden_dim, hidden_dim),
                                       #nn.ReLU(),
                                       nn.SiLU(),
                                       nn.Dropout(dropout),
                                       nn.Linear(hidden_dim, hidden_dim)
            ))

            # NN Update
            self.updates_h.append(nn.Sequential(
                                       nn.Linear(101, hidden_dim),
                                       #nn.ReLU(),
                                       nn.SiLU(),
                                       nn.Dropout(dropout),
                                       nn.Linear(hidden_dim, hidden_dim),
                                       #nn.ReLU(),
                                       nn.SiLU(),
                                       nn.Dropout(dropout),
                                       nn.Linear(hidden_dim, 100)
            ))

        self.project_in = nn.Linear(100, 1)

        # Output decoding layer
        self.output_layers = nn.Sequential(
                     nn.Linear(hidden_dim, hidden_dim),
                     #nn.ReLU(),
                     nn.SiLU(),
                     nn.Dropout(dropout),
                     nn.Linear(hidden_dim, hidden_dim),
                     #nn.ReLU(),
                     nn.SiLU(),
                     nn.Dropout(dropout),
                     nn.Linear(hidden_dim, output_dim)
        )
        self._ssl = False

        # This needs to vary based on other model. Might take out for default training.
        if(target_model == "fno"):
            self.project_out = nn.Linear(1, output_dim)
            self.project_in = nn.Linear(output_dim, 1)
        elif(target_model == "unet"):
            self.project_out = nn.Linear(1, output_dim//40)
            self.project_in = nn.Linear(output_dim//40, 1)
        elif(target_model == "oformer"):
            self.project_out = nn.Linear(1, output_dim)
            self.project_in = nn.Linear(output_dim, 1)
        elif(target_model is None):
            self.project_out = nn.Identity()
            self.project_in = nn.Identity()
        else:
            raise ValueError("Please select a valid target model: fno, unet, or oformer.")

        self.act = nn.SiLU()


    def forward(self, queries, keys, values, t):#, mask):

        # Scale and shift the keys
        keys = (keys - 18.)/18.

        # Keys
        keys = self.k_embedding_layer(keys)
        h1 = self.embedding_layer1(keys.unsqueeze(-1)) #* self.factor
        h2 = self.embedding_layer2(keys.unsqueeze(-1)) #* self.factor
        h3 = self.embedding_layer3(keys.unsqueeze(-1)) #* self.factor

        # Positional encoding
        rot_embed = self.rot_encoder(keys, 'cuda')#.shape))
        kh1 = h1 #+ rot_embed
        kh2 = h2 #+ rot_embed
        kh3 = h3 #+ rot_embed

        # Process equation
        for l in range(self.num_layers):
        #for l in range(1):

            # Attention on just equation tokens
            ah, _ = self.mhls[l](kh1, kh2, kh3)

            #ah = vh_old + self.updates[l](torch.mul(ah,th))
            #ah = self.updates[l](torch.mul(ah,th))

            #ah = vh_old + self.update_mhls[l](ah, ah, vh_old)[0]
            #ah = self.update_mhls[l](ah, ah, vh_old)[0]
            #ah = self.updates[l](vh_old + torch.mul(ah,th))

            #ah = self.norms[l](ah)
            ah = self.dropout(ah)

            # Copy hidden state to input for next layer
            kh1 = ah.clone()
            kh2 = ah.clone()
            kh3 = ah.clone()

            #t_frac = t_frac + t/self.num_layers
        #raise

        # Embed Values
        vh = self.v_embedding_layer(values.unsqueeze(-1))
        #vh1 = self.v1_embedding_layer(values.unsqueeze(-1))
        #vh2 = self.v2_embedding_layer(values.unsqueeze(-1))
        vh_old = vh.clone()
        #vh1_old = vh1.clone()
        #vh2_old = vh2.clone()

        # Embed time
        t = t.unsqueeze(1).unsqueeze(1)
        t_frac = t/self.num_layers

        kh1 = self.kh1_embedding(kh1)
        kh2 = self.kh1_embedding(kh2)

        #for l in range(self.num_layers):
        for l in range(1):

            update, _ = self.feval_mhls[l](kh1, kh2, vh_old)
            #update, _ = self.feval_mhls[l](vh1_old, vh2_old, kh1)
            update = self.norms[l](update)
            update = self.dropout(update)

            t_h = self.t_embeddings[l](t_frac)
            up_t = torch.swapaxes(torch.cat((update, t_h), dim=1), 1, 2)
            up_th = torch.swapaxes(self.updates_h[l](up_t), 1, 2)

            #print(update.shape)
            #print(t_h.shape)
            #print(vh.shape)
            #print(up_t.shape)
            #print(up_th.shape)
            #raise
            #vh = vh_old + self.updates[l](torch.mul(update, t_h))
            #vh = self.updates[l](torch.mul(update, t_h))

            vh = vh_old + up_th
            #vh1 = vh1_old + up_th

            vh_old = vh.clone()
            #vh1_old = vh1.clone()
            #vh2_old = vh1.clone()

            t_frac = t_frac + t/self.num_layers

        #update, _ = self.feval_mhls[0](kh1, kh2, vh_old)
        #update = self.dropout(update)
        #t_h = self.t_embeddings[0](t_frac)
        #vh = vh_old + self.updates[0](torch.mul(update, t_h))
        #vh_old = vh.clone()

        #h = self.transformer_encoder(h)#, mask) # No idea what the mask does
        #h = self.project_out(h.unsqueeze(-1))
        if(self._ssl):
            return vh
        else:
            #out = self.output_layers(ah)[...,0]
            #out = self.output_layers(ah4)[...,0]
            out = self.output_layers(vh)[...,0]
            #out = self.output_layers(vh1)[...,0]
            return out
            #return out + values

    def ssl(self):
        self._ssl = True

    def train(self):
        self._ssl = False


class LinearAttentionFNOTokenOperatorTransformer(nn.Module):
    def __init__(self, input_dim, hidden_dim, num_layers, num_heads, output_dim, dropout=0.1, target_model=None,
                 attention_type='galerkin'):
        super().__init__()

        self.temp = nn.Linear(100, 100, bias=False)
        self.temp.weight.data.copy_(torch.eye(100))

        # Get input processing
        self.k_embedding_layer = nn.Linear(input_dim, 100, bias=False)
        self.embedding_layer1 = nn.Linear(1, hidden_dim, bias=False)
        self.embedding_layer2 = nn.Linear(1, hidden_dim, bias=False)
        self.embedding_layer3 = nn.Linear(1, hidden_dim, bias=False)

        self.kh1_embedding = nn.Linear(hidden_dim, hidden_dim, bias=False)
        self.kh2_embedding = nn.Linear(hidden_dim, hidden_dim, bias=False)

        # Query and value processing
        self.q_embedding_layer = nn.Linear(1, hidden_dim, bias=False)
        self.v_embedding_layer = nn.Linear(1, hidden_dim, bias=False)
        self.v1_embedding_layer = nn.Linear(1, hidden_dim, bias=False)
        self.v2_embedding_layer = nn.Linear(1, hidden_dim, bias=False)

        self.factor = np.sqrt(input_dim)
        self.output_layer = nn.Linear(hidden_dim, output_dim)
        self.rot_encoder = RotaryEmbedding(dim=hidden_dim)

        # Internal FNO
        self.modes1 = num_heads#modes
        self.width = hidden_dim#width
        self.padding = 1 # pad the domain if input is non-periodic
        self.fc0 = nn.Linear(2, self.width) # input channel is 2: (a(x), x)
        self.conv0 = SpectralConv1d(self.width, self.width, self.modes1)
        self.conv1 = SpectralConv1d(self.width, self.width, self.modes1)
        self.conv2 = SpectralConv1d(self.width, self.width, self.modes1)
        self.conv3 = SpectralConv1d(self.width, self.width, self.modes1)
        self.w0 = nn.Conv1d(self.width, self.width, 1)
        self.w1 = nn.Conv1d(self.width, self.width, 1)
        self.w2 = nn.Conv1d(self.width, self.width, 1)
        self.w3 = nn.Conv1d(self.width, self.width, 1)
        self.fc1 = nn.Linear(self.width, 128)
        self.fc2 = nn.Linear(128, 1)

        # 
        self.dropout = nn.Dropout(dropout)
        self.num_layers = num_layers
        self.mhls = torch.nn.ModuleList()
        self.feval_mhls = torch.nn.ModuleList()
        self.norms1 = torch.nn.ModuleList()
        self.norms2 = torch.nn.ModuleList()
        self.t_embeddings = torch.nn.ModuleList()
        #self.updates = torch.nn.ModuleList()
        self.updates_h = torch.nn.ModuleList()
        for l in range(self.num_layers):
            # For processing equation
            self.mhls.append(nn.MultiheadAttention(hidden_dim, num_heads, batch_first=True))
            #self.mhls.append(LinearAttention(input_dim=hidden_dim, attn_type=attention_type,
            #                          heads=num_heads, dim_head=hidden_dim, dropout=dropout,
            #                          relative_emb=False,
            #                          init_method='xavier',
            #                          init_gain=1.
            #))

            # For updating state
            self.feval_mhls.append(LinearAttention(input_dim=hidden_dim, attn_type=attention_type,
                                      heads=num_heads, dim_head=hidden_dim, dropout=dropout,
                                      relative_emb=False,
                                      init_method='xavier',
                                      init_gain=1.
            ))

            # Trainable layer norm
            self.norms1.append(nn.LayerNorm(hidden_dim))
            self.norms2.append(nn.LayerNorm(hidden_dim))

            # Embedding time
            self.t_embeddings.append(torch.nn.Linear(1, hidden_dim))

            # NN Update
            self.updates_h.append(nn.Sequential(
                                       nn.Linear(101, hidden_dim),
                                       nn.GELU(),
                                       nn.Dropout(dropout),
                                       nn.Linear(hidden_dim, hidden_dim),
                                       nn.GELU(),
                                       nn.Dropout(dropout),
                                       nn.Linear(hidden_dim, 100)
            ))

        self.project_in = nn.Linear(100, 1)

        # Output decoding layer
        self.output_layers = nn.Sequential(
                     nn.Linear(hidden_dim, hidden_dim),
                     nn.GELU(),
                     nn.Dropout(dropout),
                     nn.Linear(hidden_dim, hidden_dim),
                     nn.GELU(),
                     nn.Dropout(dropout),
                     nn.Linear(hidden_dim, output_dim)
        )
        self._ssl = False

        # This needs to vary based on other model. Might take out for default training.
        if(target_model == "fno"):
            self.project_out = nn.Linear(1, output_dim)
            self.project_in = nn.Linear(output_dim, 1)
        elif(target_model == "unet"):
            self.project_out = nn.Linear(1, output_dim//40)
            self.project_in = nn.Linear(output_dim//40, 1)
        elif(target_model == "oformer"):
            self.project_out = nn.Linear(1, output_dim)
            self.project_in = nn.Linear(output_dim, 1)
        elif(target_model is None):
            self.project_out = nn.Identity()
            self.project_in = nn.Identity()
        else:
            raise ValueError("Please select a valid target model: fno, unet, or oformer.")

        self.act = nn.SiLU()


    def forward(self, queries, keys, values, t):#, mask):

        #return self.temp(values)
        #raise

        # FNO Forward
        # x dim = [b, x1, t*v]
        if(len(values.shape) == 3):
            values = values[:,-1,:]
        x = values.clone().unsqueeze(-1)
        x = torch.cat((x, queries.unsqueeze(-1)), dim=-1)
        x = self.fc0(x)
        x = x.permute(0, 2, 1)
        
        x = F.pad(x, [0, self.padding]) # pad the domain if input is non-periodic

        x1 = self.conv0(x)
        x2 = self.w0(x)
        x = x1 + x2
        x = F.gelu(x)
        x = self.dropout(x)

        x1 = self.conv1(x)
        x2 = self.w1(x)
        x = x1 + x2
        x = F.gelu(x)
        x = self.dropout(x)

        x1 = self.conv2(x)
        x2 = self.w2(x)
        x = x1 + x2
        x = F.gelu(x)
        x = self.dropout(x)

        x1 = self.conv3(x)
        x2 = self.w3(x)
        x = x1 + x2

        x = x[..., :-self.padding]
        x = x.permute(0, 2, 1)

        x = self.fc1(x)
        x = F.gelu(x)
        x = self.dropout(x)

        # Get difference so tokens can learn how to update it
        x = self.fc2(x)
        dx = x - values.unsqueeze(-1)

        # Scale and shift the keys
        keys = (keys - 18.)/18.

        # Keys
        keys = self.k_embedding_layer(keys)
        h1 = self.embedding_layer1(keys.unsqueeze(-1)) #* self.factor
        h2 = self.embedding_layer2(keys.unsqueeze(-1)) #* self.factor
        h3 = self.embedding_layer3(keys.unsqueeze(-1)) #* self.factor

        # Positional encoding
        rot_embed = self.rot_encoder(keys, 'cuda')#.shape))
        kh1 = h1 #+ rot_embed
        kh2 = h2 #+ rot_embed
        kh3 = h3 #+ rot_embed

        # Process equation
        for l in range(self.num_layers):

            # Attention on just equation tokens
            ah, _ = self.mhls[l](kh1, kh2, kh3)

            #ah = self.norms1[l](ah)
            ah = self.dropout(ah)

            # Copy hidden state to input for next layer
            kh1 = ah.clone()
            kh2 = ah.clone()
            kh3 = ah.clone()

        # Embed Values
        vh = self.v_embedding_layer(dx)

        # Use FNO embedding
        vh_old = vh.clone()

        # Embed time
        t = t.unsqueeze(1).unsqueeze(1)
        t_frac = t/self.num_layers

        # Embed learned tokens
        kh1 = self.kh1_embedding(kh1)
        kh2 = self.kh1_embedding(kh2)

        for l in range(self.num_layers):

            # Calculate update from learned embedding of tokenized equations
            update, _ = self.feval_mhls[l](kh1, kh2, vh_old)
            #update = self.norms2[l](update)
            update = self.dropout(update)

            # Match time embedding with update
            t_h = self.t_embeddings[l](t_frac)
            up_t = torch.swapaxes(torch.cat((update, t_h), dim=1), 1, 2)

            # Calculate time-dependent update
            up_th = torch.swapaxes(self.updates_h[l](up_t), 1, 2)

            # Apply update like numerical method
            vh = vh_old + up_th
            vh_old = vh.clone()

            # Update target time if we're doing multiple layers
            t_frac = t_frac + t/self.num_layers

        if(self._ssl):
            return vh
        else:
            out = self.output_layers(vh)[...,0]
            return x[...,0] + out 

    def ssl(self):
        self._ssl = True

    #def train(self):
    #    self._ssl = False

class PITTDeepONet(nn.Module):
    def __init__(self, input_dim, hidden_dim, num_layers, num_heads, output_dim, dropout=0.1,
         branch_net=[1, 100, 100], trunk_net=[1, 100, 100], target_model=None,
                 attention_type='galerkin'):
        super().__init__()

        self.temp = nn.Linear(100, 100, bias=False)
        self.temp.weight.data.copy_(torch.eye(100))

        # Get input processing
        self.k_embedding_layer = nn.Linear(input_dim, 100, bias=False)
        self.embedding_layer1 = nn.Linear(1, hidden_dim, bias=False)
        self.embedding_layer2 = nn.Linear(1, hidden_dim, bias=False)
        self.embedding_layer3 = nn.Linear(1, hidden_dim, bias=False)

        self.kh1_embedding = nn.Linear(hidden_dim, hidden_dim, bias=False)
        self.kh2_embedding = nn.Linear(hidden_dim, hidden_dim, bias=False)

        # Query and value processing
        self.q_embedding_layer = nn.Linear(1, hidden_dim, bias=False)
        self.v_embedding_layer = nn.Linear(1, hidden_dim, bias=False)
        self.v1_embedding_layer = nn.Linear(1, hidden_dim, bias=False)
        self.v2_embedding_layer = nn.Linear(1, hidden_dim, bias=False)

        self.factor = np.sqrt(input_dim)
        self.output_layer = nn.Linear(hidden_dim, output_dim)
        self.rot_encoder = RotaryEmbedding(dim=hidden_dim)

        # Internal DeepONet
        kernel_initializer = "Glorot normal"
        activation_branch = self.activation_trunk = activations.get('relu')
        self.branch = FNN(branch_net, activation_branch, kernel_initializer)
        self.trunk = FNN(trunk_net, self.activation_trunk, kernel_initializer)
        self.b = torch.nn.parameter.Parameter(torch.tensor(0.0))

        # 
        self.dropout = nn.Dropout(dropout)
        self.num_layers = num_layers
        self.mhls = torch.nn.ModuleList()
        self.feval_mhls = torch.nn.ModuleList()
        self.norms1 = torch.nn.ModuleList()
        self.norms2 = torch.nn.ModuleList()
        self.t_embeddings = torch.nn.ModuleList()
        #self.updates = torch.nn.ModuleList()
        self.updates_h = torch.nn.ModuleList()
        for l in range(self.num_layers):
            # For processing equation
            self.mhls.append(nn.MultiheadAttention(hidden_dim, num_heads, batch_first=True))
            #self.mhls.append(LinearAttention(input_dim=hidden_dim, attn_type=attention_type,
            #                          heads=num_heads, dim_head=hidden_dim, dropout=dropout,
            #                          relative_emb=False,
            #                          init_method='xavier',
            #                          init_gain=1.
            #))

            # For updating state
            self.feval_mhls.append(LinearAttention(input_dim=hidden_dim, attn_type=attention_type,
                                      heads=num_heads, dim_head=hidden_dim, dropout=dropout,
                                      relative_emb=False,
                                      init_method='xavier',
                                      init_gain=1.
            ))

            # Trainable layer norm
            self.norms1.append(nn.LayerNorm(hidden_dim))
            self.norms2.append(nn.LayerNorm(hidden_dim))

            # Embedding time
            self.t_embeddings.append(torch.nn.Linear(1, hidden_dim))

            # NN Update
            self.updates_h.append(nn.Sequential(
                                       nn.Linear(101, hidden_dim),
                                       nn.GELU(),
                                       nn.Dropout(dropout),
                                       nn.Linear(hidden_dim, hidden_dim),
                                       nn.GELU(),
                                       nn.Dropout(dropout),
                                       nn.Linear(hidden_dim, 100)
            ))

        self.project_in = nn.Linear(100, 1)

        # Output decoding layer
        self.output_layers = nn.Sequential(
                     nn.Linear(hidden_dim, hidden_dim),
                     nn.GELU(),
                     nn.Dropout(dropout),
                     nn.Linear(hidden_dim, hidden_dim),
                     nn.GELU(),
                     nn.Dropout(dropout),
                     nn.Linear(hidden_dim, output_dim)
        )
        self._ssl = False

        # This needs to vary based on other model. Might take out for default training.
        if(target_model == "fno"):
            self.project_out = nn.Linear(1, output_dim)
            self.project_in = nn.Linear(output_dim, 1)
        elif(target_model == "unet"):
            self.project_out = nn.Linear(1, output_dim//40)
            self.project_in = nn.Linear(output_dim//40, 1)
        elif(target_model == "oformer"):
            self.project_out = nn.Linear(1, output_dim)
            self.project_in = nn.Linear(output_dim, 1)
        elif(target_model is None):
            self.project_out = nn.Identity()
            self.project_in = nn.Identity()
        else:
            raise ValueError("Please select a valid target model: fno, unet, or oformer.")

        self.act = nn.SiLU()


    def forward(self, queries, keys, values, t):#, mask):

        #return self.temp(values)
        #raise

        # FNO Forward
        # x dim = [b, x1, t*v]
        x_func = torch.swapaxes(values, 1, 2)
        x_loc = queries.unsqueeze(1)
        #print(x_func.shape, x_loc.shape)
        # Branch net to encode the input function
        x_func = self.branch(x_func)
        # Trunk net to encode the domain of the output function
        x_loc = self.activation_trunk(self.trunk(x_loc))
        # Dot product
        if x_func.shape[-1] != x_loc.shape[-1]:
            raise AssertionError(
                "Output sizes of branch net and trunk net do not match."
            )
        x = torch.einsum("mbi,mbi->mb", x_func, x_loc)
        # Add bias
        x += self.b

        # Get difference so tokens can learn how to update it
        #x = self.fc2(x)
        #print(x.shape)
        #print(values.shape)
        dx = x - values[:,-1,:]
        dx = dx.unsqueeze(-1)

        # Scale and shift the keys
        keys = (keys - 18.)/18.

        # Keys
        keys = self.k_embedding_layer(keys)
        h1 = self.embedding_layer1(keys.unsqueeze(-1)) #* self.factor
        h2 = self.embedding_layer2(keys.unsqueeze(-1)) #* self.factor
        h3 = self.embedding_layer3(keys.unsqueeze(-1)) #* self.factor

        # Positional encoding
        rot_embed = self.rot_encoder(keys, 'cuda')#.shape))
        kh1 = h1 #+ rot_embed
        kh2 = h2 #+ rot_embed
        kh3 = h3 #+ rot_embed

        # Process equation
        for l in range(self.num_layers):

            # Attention on just equation tokens
            ah, _ = self.mhls[l](kh1, kh2, kh3)

            #ah = self.norms1[l](ah)
            ah = self.dropout(ah)

            # Copy hidden state to input for next layer
            kh1 = ah.clone()
            kh2 = ah.clone()
            kh3 = ah.clone()

        # Embed Values
        vh = self.v_embedding_layer(dx)

        # Use FNO embedding
        vh_old = vh.clone()

        # Embed time
        t = t.unsqueeze(1).unsqueeze(1)
        t_frac = t/self.num_layers

        # Embed learned tokens
        kh1 = self.kh1_embedding(kh1)
        kh2 = self.kh1_embedding(kh2)

        for l in range(self.num_layers):

            # Calculate update from learned embedding of tokenized equations
            update, _ = self.feval_mhls[l](kh1, kh2, vh_old)
            #update = self.norms2[l](update)
            update = self.dropout(update)

            # Match time embedding with update
            t_h = self.t_embeddings[l](t_frac)
            up_t = torch.swapaxes(torch.cat((update, t_h), dim=1), 1, 2)

            # Calculate time-dependent update
            up_th = torch.swapaxes(self.updates_h[l](up_t), 1, 2)

            # Apply update like numerical method
            vh = vh_old + up_th
            vh_old = vh.clone()

            # Update target time if we're doing multiple layers
            t_frac = t_frac + t/self.num_layers

        if(self._ssl):
            return vh
        else:
            out = self.output_layers(vh)[...,0]
            #print(x.shape, out.shape)
            #return x[...,0] + out 
            return x + out 

    def ssl(self):
        self._ssl = True

    #def train(self):
    #    self._ssl = False

class PITTOFormer(nn.Module):
    def __init__(self, input_dim, hidden_dim, num_layers, num_heads, output_dim, dropout,
                 input_channels, in_emb_dim, out_seq_emb_dim, depth, enc_res,
                 latent_channels, out_channels, decoding_depth, scale, dec_res,
                 target_model=None, attention_type='galerkin'):
        super().__init__()

        self.temp = nn.Linear(100, 100, bias=False)
        self.temp.weight.data.copy_(torch.eye(100))

        # Get input processing
        self.k_embedding_layer = nn.Linear(input_dim, 100, bias=False)
        self.embedding_layer1 = nn.Linear(1, hidden_dim, bias=False)
        self.embedding_layer2 = nn.Linear(1, hidden_dim, bias=False)
        self.embedding_layer3 = nn.Linear(1, hidden_dim, bias=False)

        self.kh1_embedding = nn.Linear(hidden_dim, hidden_dim, bias=False)
        self.kh2_embedding = nn.Linear(hidden_dim, hidden_dim, bias=False)

        # Query and value processing
        self.q_embedding_layer = nn.Linear(1, hidden_dim, bias=False)
        self.v_embedding_layer = nn.Linear(1, hidden_dim, bias=False)
        self.v1_embedding_layer = nn.Linear(1, hidden_dim, bias=False)
        self.v2_embedding_layer = nn.Linear(1, hidden_dim, bias=False)

        self.factor = np.sqrt(input_dim)
        self.output_layer = nn.Linear(hidden_dim, output_dim)
        self.rot_encoder = RotaryEmbedding(dim=hidden_dim)

        # Internal OFormer
        self.encoder = Encoder1D(input_channels=input_channels, in_emb_dim=in_emb_dim,
                            out_seq_emb_dim=out_seq_emb_dim, depth=depth, dropout=dropout,
                            res=enc_res)
        self.decoder = PointWiseDecoder1D(latent_channels=latent_channels, out_channels=out_channels,
                                          decoding_depth=decoding_depth, scale=scale, res=dec_res)
        #self.decoder = STDecoder1D(latent_channels=latent_channels, #out_channels=out_channels,
                                   #scale=scale, res=dec_res)
                                     #decoding_depth=decoding_depth, scale=scale, res=dec_res)

        # 
        self.dropout = nn.Dropout(dropout)
        self.num_layers = num_layers
        self.mhls = torch.nn.ModuleList()
        self.feval_mhls = torch.nn.ModuleList()
        self.norms1 = torch.nn.ModuleList()
        self.norms2 = torch.nn.ModuleList()
        self.t_embeddings = torch.nn.ModuleList()
        #self.updates = torch.nn.ModuleList()
        self.updates_h = torch.nn.ModuleList()
        for l in range(self.num_layers):
            # For processing equation
            self.mhls.append(nn.MultiheadAttention(hidden_dim, num_heads, batch_first=True))
            #self.mhls.append(LinearAttention(input_dim=hidden_dim, attn_type=attention_type,
            #                          heads=num_heads, dim_head=hidden_dim, dropout=dropout,
            #                          relative_emb=False,
            #                          init_method='xavier',
            #                          init_gain=1.
            #))

            # For updating state
            self.feval_mhls.append(LinearAttention(input_dim=hidden_dim, attn_type=attention_type,
                                      heads=num_heads, dim_head=hidden_dim, dropout=dropout,
                                      relative_emb=False,
                                      init_method='xavier',
                                      init_gain=1.
            ))

            # Trainable layer norm
            self.norms1.append(nn.LayerNorm(hidden_dim))
            self.norms2.append(nn.LayerNorm(hidden_dim))

            # Embedding time
            self.t_embeddings.append(torch.nn.Linear(1, hidden_dim))

            # NN Update
            self.updates_h.append(nn.Sequential(
                                       nn.Linear(101, hidden_dim),
                                       nn.GELU(),
                                       nn.Dropout(dropout),
                                       nn.Linear(hidden_dim, hidden_dim),
                                       nn.GELU(),
                                       nn.Dropout(dropout),
                                       nn.Linear(hidden_dim, 100)
            ))

        self.project_in = nn.Linear(100, 1)

        # Output decoding layer
        self.output_layers = nn.Sequential(
                     nn.Linear(hidden_dim, hidden_dim),
                     nn.GELU(),
                     nn.Dropout(dropout),
                     nn.Linear(hidden_dim, hidden_dim),
                     nn.GELU(),
                     nn.Dropout(dropout),
                     nn.Linear(hidden_dim, output_dim)
        )
        self._ssl = False

        # This needs to vary based on other model. Might take out for default training.
        if(target_model == "fno"):
            self.project_out = nn.Linear(1, output_dim)
            self.project_in = nn.Linear(output_dim, 1)
        elif(target_model == "unet"):
            self.project_out = nn.Linear(1, output_dim//40)
            self.project_in = nn.Linear(output_dim//40, 1)
        elif(target_model == "oformer"):
            self.project_out = nn.Linear(1, output_dim)
            self.project_in = nn.Linear(output_dim, 1)
        elif(target_model is None):
            self.project_out = nn.Identity()
            self.project_in = nn.Identity()
        else:
            raise ValueError("Please select a valid target model: fno, unet, or oformer.")

        self.act = nn.SiLU()


    def forward(self, queries, keys, values, t):#, mask):

        #return self.temp(values)
        #raise

        # OFormer forward
        #print(values.shape)
        #print(queries.shape)
        h = self.encoder(torch.swapaxes(values, 1, 2), queries.unsqueeze(-1))
        x = self.decoder(h, propagate_pos=queries.unsqueeze(-1), input_pos=queries.unsqueeze(-1))

        # Get difference so tokens can learn how to update it
        #print(x.shape, values.shape, values[:,-1,:].shape)
        dx = x[...,0] - values[:,-1,:]
        #print(dx.shape)
        dx = dx.unsqueeze(-1)
        #print(dx.shape)

        # Scale and shift the keys
        keys = (keys - 18.)/18.

        # Keys
        keys = self.k_embedding_layer(keys)
        h1 = self.embedding_layer1(keys.unsqueeze(-1)) #* self.factor
        h2 = self.embedding_layer2(keys.unsqueeze(-1)) #* self.factor
        h3 = self.embedding_layer3(keys.unsqueeze(-1)) #* self.factor

        # Positional encoding
        rot_embed = self.rot_encoder(keys, 'cuda')#.shape))
        kh1 = h1 #+ rot_embed
        kh2 = h2 #+ rot_embed
        kh3 = h3 #+ rot_embed

        # Process equation
        for l in range(self.num_layers):

            # Attention on just equation tokens
            ah, _ = self.mhls[l](kh1, kh2, kh3)

            #ah = self.norms1[l](ah)
            ah = self.dropout(ah)

            # Copy hidden state to input for next layer
            kh1 = ah.clone()
            kh2 = ah.clone()
            kh3 = ah.clone()

        # Embed Values
        vh = self.v_embedding_layer(dx)

        # Use FNO embedding
        vh_old = vh.clone()

        # Embed time
        t = t.unsqueeze(1).unsqueeze(1)
        t_frac = t/self.num_layers

        # Embed learned tokens
        kh1 = self.kh1_embedding(kh1)
        kh2 = self.kh1_embedding(kh2)

        for l in range(self.num_layers):

            # Calculate update from learned embedding of tokenized equations
            update, _ = self.feval_mhls[l](kh1, kh2, vh_old)
            #update = self.norms2[l](update)
            update = self.dropout(update)

            # Match time embedding with update
            t_h = self.t_embeddings[l](t_frac)
            up_t = torch.swapaxes(torch.cat((update, t_h), dim=1), 1, 2)

            # Calculate time-dependent update
            up_th = torch.swapaxes(self.updates_h[l](up_t), 1, 2)

            # Apply update like numerical method
            vh = vh_old + up_th
            vh_old = vh.clone()

            # Update target time if we're doing multiple layers
            t_frac = t_frac + t/self.num_layers

        if(self._ssl):
            return vh
        else:
            out = self.output_layers(vh)[...,0]
            #print()
            #print()
            #print(x.shape, out.shape)
            #print()
            #print()
            return x[...,0] + out 
            #return x + out 

    def ssl(self):
        self._ssl = True

    #def train(self):
    #    self._ssl = False

class LinearAttentionFNOTokenOperatorTransformer2D(nn.Module):
    def __init__(self, input_dim, hidden_dim, num_layers, num_heads, output_dim1, output_dim2, modes1, modes2,
                 dropout=0.1, target_model=None,
                 attention_type='galerkin'):
        super().__init__()

        self.temp = nn.Linear(100, 100, bias=False)
        self.temp.weight.data.copy_(torch.eye(100))

        # Get input processing
        self.k_embedding_layer = nn.Linear(input_dim, hidden_dim, bias=False)
        self.embedding_layer1 = nn.Linear(1, hidden_dim, bias=False)
        self.embedding_layer2 = nn.Linear(1, hidden_dim, bias=False)
        self.embedding_layer3 = nn.Linear(1, hidden_dim, bias=False)

        self.kh1_embedding = nn.Linear(hidden_dim, hidden_dim, bias=False)
        self.kh2_embedding = nn.Linear(hidden_dim, hidden_dim, bias=False)

        # Query and value processing
        self.q_embedding_layer = nn.Linear(1, hidden_dim, bias=False)
        self.v_embedding_layer = nn.Linear(1, hidden_dim, bias=False)
        self.vh_embedding_layer = nn.Linear(output_dim1*output_dim2, hidden_dim, bias=False)
        self.vh_unembedding_layer = nn.Linear(hidden_dim, output_dim1*output_dim2, bias=False)

        self.factor = np.sqrt(input_dim)
        self.output_layer = nn.Linear(hidden_dim, output_dim1)
        self.rot_encoder = RotaryEmbedding(dim=hidden_dim)

        # Internal FNO
        self.modes1 = modes1
        self.modes2 = modes2
        self.width = hidden_dim#width
        self.padding = 1 # pad the domain if input is non-periodic

        #self.fc0 = nn.Linear(1*num_channels+2, self.width)
        #self.fc0 = nn.Linear(3, self.width)
        #self.fc0 = nn.Linear(12, self.width)
        #self.fc0 = nn.Linear(22, self.width)
        self.fc0 = nn.Linear(43, self.width)
        # input channel is 12: the solution of the previous 10 timesteps + 2 locations (u(t-10, x, y), ..., u(t-1, x, y),  x, y)

        self.conv0 = SpectralConv2d_fast(self.width, self.width, self.modes1, self.modes2)
        self.conv1 = SpectralConv2d_fast(self.width, self.width, self.modes1, self.modes2)
        self.conv2 = SpectralConv2d_fast(self.width, self.width, self.modes1, self.modes2)
        self.conv3 = SpectralConv2d_fast(self.width, self.width, self.modes1, self.modes2)
        self.w0 = nn.Conv2d(self.width, self.width, 1)
        self.w1 = nn.Conv2d(self.width, self.width, 1)
        self.w2 = nn.Conv2d(self.width, self.width, 1)
        self.w3 = nn.Conv2d(self.width, self.width, 1)

        self.fc1 = nn.Linear(self.width, 128)
        self.fc2 = nn.Linear(128, 1)

        # 
        self.dropout = nn.Dropout(dropout)
        self.num_layers = num_layers
        self.mhls = torch.nn.ModuleList()
        self.feval_mhls = torch.nn.ModuleList()
        #self.norms1 = torch.nn.ModuleList()
        #self.norms2 = torch.nn.ModuleList()
        self.t_embeddings = torch.nn.ModuleList()
        self.updates = torch.nn.ModuleList()
        self.updates_h = torch.nn.ModuleList()
        for l in range(self.num_layers):
            # For processing equation
            self.mhls.append(nn.MultiheadAttention(hidden_dim, num_heads, batch_first=True))

            # For updating state
            self.feval_mhls.append(LinearAttention(input_dim=hidden_dim, attn_type=attention_type,
                                      heads=num_heads, dim_head=hidden_dim, dropout=dropout,
                                      relative_emb=False,
                                      init_method='xavier',
                                      init_gain=1.
            ))

            # Trainable layer norm
            #self.norms1.append(nn.LayerNorm(hidden_dim))
            #self.norms2.append(nn.LayerNorm(hidden_dim))

            # Embedding time
            self.t_embeddings.append(torch.nn.Linear(1, hidden_dim))

            # NN Update
            self.updates.append(nn.Sequential(
                                       nn.Linear(hidden_dim, hidden_dim),
                                       nn.SiLU(),
                                       nn.Dropout(dropout),
                                       nn.Linear(hidden_dim, hidden_dim),
                                       nn.SiLU(),
                                       nn.Dropout(dropout),
                                       nn.Linear(hidden_dim, hidden_dim)
            ))

            # NN Update
            self.updates_h.append(nn.Sequential(
                                       nn.Linear(hidden_dim+1, hidden_dim),
                                       nn.GELU(),
                                       nn.Dropout(dropout),
                                       nn.Linear(hidden_dim, hidden_dim),
                                       nn.GELU(),
                                       nn.Dropout(dropout),
                                       nn.Linear(hidden_dim, hidden_dim)
            ))

        self.project_in = nn.Linear(100, 1)

        # Output decoding layer
        self.output_layers = nn.Sequential(
                     nn.Linear(hidden_dim, hidden_dim),
                     nn.GELU(),
                     nn.Dropout(dropout),
                     nn.Linear(hidden_dim, hidden_dim),
                     nn.GELU(),
                     nn.Dropout(dropout),
                     #nn.Linear(hidden_dim, output_dim1*output_dim2)
                     #nn.Linear(hidden_dim, 1)
                     nn.Linear(hidden_dim, output_dim1)
        )
        self._ssl = False

        # This needs to vary based on other model. Might take out for default training.
        if(target_model == "fno"):
            self.project_out = nn.Linear(1, output_dim)
            self.project_in = nn.Linear(output_dim, 1)
        elif(target_model == "unet"):
            self.project_out = nn.Linear(1, output_dim//40)
            self.project_in = nn.Linear(output_dim//40, 1)
        elif(target_model == "oformer"):
            self.project_out = nn.Linear(1, output_dim)
            self.project_in = nn.Linear(output_dim, 1)
        elif(target_model is None):
            self.project_out = nn.Identity()
            self.project_in = nn.Identity()
        else:
            raise ValueError("Please select a valid target model: fno, unet, or oformer.")

        self.act = nn.SiLU()


    def forward(self, queries, keys, values, t):#, mask):

        # FNO Forward
        x = values.clone()

        x = torch.cat((x, queries), dim=-1)
        x = self.fc0(x)
        x = x.permute(0, 3, 1, 2)

        # Pad tensor with boundary condition
        x = F.pad(x, [0, self.padding, 0, self.padding])

        x1 = self.conv0(x)
        x2 = self.w0(x)
        x = x1 + x2
        x = F.gelu(x)
        x = self.dropout(x)

        x1 = self.conv1(x)
        x2 = self.w1(x)
        x = x1 + x2
        x = F.gelu(x)
        x = self.dropout(x)

        x1 = self.conv2(x)
        x2 = self.w2(x)
        x = x1 + x2
        x = F.gelu(x)
        x = self.dropout(x)

        x1 = self.conv3(x)
        x2 = self.w3(x)
        x = x1 + x2

        x = x[..., :-self.padding, :-self.padding] # Unpad the tensor
        x = x.permute(0, 2, 3, 1)
        x = self.fc1(x)
        x = F.gelu(x)
        x = self.dropout(x)
        x = self.fc2(x)
        dx = x - values

        # Scale and shift the keys
        keys = (keys - 18.)/18.

        # Keys
        keys = self.k_embedding_layer(keys)
        h1 = self.embedding_layer1(keys.unsqueeze(-1)) #* self.factor
        h2 = self.embedding_layer2(keys.unsqueeze(-1)) #* self.factor
        h3 = self.embedding_layer3(keys.unsqueeze(-1)) #* self.factor

        # Positional encoding
        rot_embed = self.rot_encoder(keys, 'cuda')#.shape))
        kh1 = h1 #+ rot_embed
        kh2 = h2 #+ rot_embed
        kh3 = h3 #+ rot_embed

        # Process equation
        #for l in range(self.num_layers):
        for l in range(1):

            # Attention on just equation tokens
            ah, _ = self.mhls[l](kh1, kh2, kh3)
            ah = self.dropout(ah)

            # Copy hidden state to input for next layer
            kh1 = ah.clone()
            kh2 = ah.clone()
            kh3 = ah.clone()

        # Embed Values
        dx = dx.flatten(1,2)[...,0]
        vh = self.vh_embedding_layer(dx).unsqueeze(-1)
        vh = self.v_embedding_layer(vh)

        # Use FNO embedding
        vh_old = vh.clone()

        # Embed time
        t = t.unsqueeze(1).unsqueeze(1)
        t_frac = t/self.num_layers

        kh1 = self.kh1_embedding(kh1)
        kh2 = self.kh1_embedding(kh2)

        for l in range(self.num_layers):

            update, _ = self.feval_mhls[l](kh1, kh2, vh_old)
            update = self.dropout(update)

            t_h = self.t_embeddings[l](t_frac)
            up_t = torch.swapaxes(torch.cat((update, t_h), dim=1), 1, 2)
            up_th = torch.swapaxes(self.updates_h[l](up_t), 1, 2)

            vh = vh_old + up_th

            vh_old = vh.clone()

            t_frac = t_frac + t/self.num_layers

        vh = torch.swapaxes(self.vh_unembedding_layer(torch.swapaxes(vh, 1, 2)), 1, 2)
        if(self._ssl):
            return vh
        else:
            #print(vh.shape)
            #print(self.output_layers(vh).shape)
            #print(x.shape)
            out = self.output_layers(vh)[...,0].reshape((x.shape[0], x.shape[1], x.shape[2]))
            return x[...,0] + out #- dx[...,0]

    def ssl(self):
        self._ssl = True


class PITTDeepONet2D(nn.Module):
    def __init__(self, input_dim, hidden_dim, num_layers, num_heads, output_dim1, output_dim2, branch_net, trunk_net, initial_step,
                 dropout=0.1, target_model=None, attention_type='galerkin'):
        super().__init__()

        self.temp = nn.Linear(100, 100, bias=False)
        self.temp.weight.data.copy_(torch.eye(100))

        # Get input processing
        self.k_embedding_layer = nn.Linear(input_dim, hidden_dim, bias=False)
        self.embedding_layer1 = nn.Linear(1, hidden_dim, bias=False)
        self.embedding_layer2 = nn.Linear(1, hidden_dim, bias=False)
        self.embedding_layer3 = nn.Linear(1, hidden_dim, bias=False)

        self.kh1_embedding = nn.Linear(hidden_dim, hidden_dim, bias=False)
        self.kh2_embedding = nn.Linear(hidden_dim, hidden_dim, bias=False)

        # Query and value processing
        self.q_embedding_layer = nn.Linear(1, hidden_dim, bias=False)
        self.v_embedding_layer = nn.Linear(1, hidden_dim, bias=False)
        self.vh_embedding_layer = nn.Linear(output_dim1*output_dim2, hidden_dim, bias=False)
        self.vh_unembedding_layer = nn.Linear(hidden_dim, output_dim1*output_dim2, bias=False)

        self.factor = np.sqrt(input_dim)
        self.output_layer = nn.Linear(hidden_dim, output_dim1)
        self.rot_encoder = RotaryEmbedding(dim=hidden_dim)

        # Internal DeepONet
        self.activation = activations.get('relu')
        self.branch = FNN(branch_net, self.activation, 'Glorot normal')
        self.trunk = FNN(trunk_net, self.activation, 'Glorot normal')
        self.b = torch.nn.parameter.Parameter(torch.tensor(0.0))
        #self.regularizer = regularization

        # 
        self.dropout = nn.Dropout(dropout)
        self.num_layers = num_layers
        self.mhls = torch.nn.ModuleList()
        self.feval_mhls = torch.nn.ModuleList()
        #self.norms1 = torch.nn.ModuleList()
        #self.norms2 = torch.nn.ModuleList()
        self.t_embeddings = torch.nn.ModuleList()
        self.updates = torch.nn.ModuleList()
        self.updates_h = torch.nn.ModuleList()
        for l in range(self.num_layers):
            # For processing equation
            self.mhls.append(nn.MultiheadAttention(hidden_dim, num_heads, batch_first=True))

            # For updating state
            self.feval_mhls.append(LinearAttention(input_dim=hidden_dim, attn_type=attention_type,
                                      heads=num_heads, dim_head=hidden_dim, dropout=dropout,
                                      relative_emb=False,
                                      init_method='xavier',
                                      init_gain=1.
            ))

            # Trainable layer norm
            #self.norms1.append(nn.LayerNorm(hidden_dim))
            #self.norms2.append(nn.LayerNorm(hidden_dim))

            # Embedding time
            self.t_embeddings.append(torch.nn.Linear(1, hidden_dim))

            # NN Update
            self.updates.append(nn.Sequential(
                                       nn.Linear(hidden_dim, hidden_dim),
                                       nn.SiLU(),
                                       nn.Dropout(dropout),
                                       nn.Linear(hidden_dim, hidden_dim),
                                       nn.SiLU(),
                                       nn.Dropout(dropout),
                                       nn.Linear(hidden_dim, hidden_dim)
            ))

            # NN Update
            self.updates_h.append(nn.Sequential(
                                       nn.Linear(hidden_dim+1, hidden_dim),
                                       nn.GELU(),
                                       nn.Dropout(dropout),
                                       nn.Linear(hidden_dim, hidden_dim),
                                       nn.GELU(),
                                       nn.Dropout(dropout),
                                       nn.Linear(hidden_dim, hidden_dim)
            ))

        self.project_in = nn.Linear(100, 1)

        # Output decoding layer
        self.output_layers = nn.Sequential(
                     nn.Linear(hidden_dim, hidden_dim),
                     nn.GELU(),
                     nn.Dropout(dropout),
                     nn.Linear(hidden_dim, hidden_dim),
                     nn.GELU(),
                     nn.Dropout(dropout),
                     #nn.Linear(hidden_dim, output_dim1*output_dim2)
                     nn.Linear(hidden_dim, 1)
                     #nn.Linear(hidden_dim, output_dim1)
        )
        self._ssl = False

        # This needs to vary based on other model. Might take out for default training.
        if(target_model == "fno"):
            self.project_out = nn.Linear(1, output_dim)
            self.project_in = nn.Linear(output_dim, 1)
        elif(target_model == "unet"):
            self.project_out = nn.Linear(1, output_dim//40)
            self.project_in = nn.Linear(output_dim//40, 1)
        elif(target_model == "oformer"):
            self.project_out = nn.Linear(1, output_dim)
            self.project_in = nn.Linear(output_dim, 1)
        elif(target_model is None):
            self.project_out = nn.Identity()
            self.project_in = nn.Identity()
        else:
            raise ValueError("Please select a valid target model: fno, unet, or oformer.")

        self.act = nn.SiLU()


    def forward(self, queries, keys, values, t):#, mask):

        # DeepONet Forward
        x_func = values
        x_loc = queries

        # Branch net to encode the input function
        x_func = self.branch(x_func)

        # Trunk net to encode the domain of the output function
        x_loc = self.activation(self.trunk(x_loc))

        # Dot product
        x = torch.einsum("mnbi,mnbi->mnb", x_func, x_loc)
        # Add bias
        x += self.b

        #dx = x - values
        #print(values.shape, x.shape)
        dx = x - values[...,-1]
        dx = dx.unsqueeze(-1)

        # Scale and shift the keys
        keys = (keys - 18.)/18.

        # Keys
        keys = self.k_embedding_layer(keys)
        h1 = self.embedding_layer1(keys.unsqueeze(-1)) #* self.factor
        h2 = self.embedding_layer2(keys.unsqueeze(-1)) #* self.factor
        h3 = self.embedding_layer3(keys.unsqueeze(-1)) #* self.factor

        # Positional encoding
        rot_embed = self.rot_encoder(keys, 'cuda')#.shape))
        kh1 = h1 #+ rot_embed
        kh2 = h2 #+ rot_embed
        kh3 = h3 #+ rot_embed

        # Process equation
        #for l in range(self.num_layers):
        for l in range(1):

            # Attention on just equation tokens
            ah, _ = self.mhls[l](kh1, kh2, kh3)
            ah = self.dropout(ah)

            # Copy hidden state to input for next layer
            kh1 = ah.clone()
            kh2 = ah.clone()
            kh3 = ah.clone()

        # Embed Values
        dx = dx.flatten(1,2)[...,0]
        vh = self.vh_embedding_layer(dx).unsqueeze(-1)
        vh = self.v_embedding_layer(vh)

        # Use FNO embedding
        vh_old = vh.clone()

        # Embed time
        t = t.unsqueeze(1).unsqueeze(1)
        t_frac = t/self.num_layers

        kh1 = self.kh1_embedding(kh1)
        kh2 = self.kh1_embedding(kh2)

        for l in range(self.num_layers):

            update, _ = self.feval_mhls[l](kh1, kh2, vh_old)
            update = self.dropout(update)

            t_h = self.t_embeddings[l](t_frac)
            up_t = torch.swapaxes(torch.cat((update, t_h), dim=1), 1, 2)
            up_th = torch.swapaxes(self.updates_h[l](up_t), 1, 2)

            vh = vh_old + up_th

            vh_old = vh.clone()

            t_frac = t_frac + t/self.num_layers

        vh = torch.swapaxes(self.vh_unembedding_layer(torch.swapaxes(vh, 1, 2)), 1, 2)
        if(self._ssl):
            return vh
        else:
            out = self.output_layers(vh)[...,0].reshape((x.shape[0], x.shape[1], x.shape[2]))
            return x + out #- dx[...,0]

    def ssl(self):
        self._ssl = True


class PITTOFormer2D(nn.Module):
    def __init__(self, input_dim, hidden_dim, num_layers, num_heads, output_dim1, output_dim2, initial_step, input_channels,
                 in_emb_dim, out_seq_emb_dim, depth, latent_channels, out_channels, propagator_depth, scale, out_steps,
                 dropout=0.1, target_model=None, attention_type='galerkin'):
        super().__init__()

        self.temp = nn.Linear(100, 100, bias=False)
        self.temp.weight.data.copy_(torch.eye(100))
        self.output_dim1 = output_dim1
        self.output_dim2 = output_dim2

        # Get input processing
        self.k_embedding_layer = nn.Linear(input_dim, hidden_dim, bias=False)
        self.embedding_layer1 = nn.Linear(1, hidden_dim, bias=False)
        self.embedding_layer2 = nn.Linear(1, hidden_dim, bias=False)
        self.embedding_layer3 = nn.Linear(1, hidden_dim, bias=False)

        self.kh1_embedding = nn.Linear(hidden_dim, hidden_dim, bias=False)
        self.kh2_embedding = nn.Linear(hidden_dim, hidden_dim, bias=False)

        # Query and value processing
        self.q_embedding_layer = nn.Linear(1, hidden_dim, bias=False)
        self.v_embedding_layer = nn.Linear(1, hidden_dim, bias=False)
        self.vh_embedding_layer = nn.Linear(output_dim1*output_dim2, hidden_dim, bias=False)
        self.vh_unembedding_layer = nn.Linear(hidden_dim, output_dim1*output_dim2, bias=False)

        self.factor = np.sqrt(input_dim)
        self.output_layer = nn.Linear(hidden_dim, output_dim1)
        self.rot_encoder = RotaryEmbedding(dim=hidden_dim)

        # Internal OFormer
        self.encoder = SpatialTemporalEncoder2D(input_channels=input_channels, in_emb_dim=in_emb_dim,
                            out_seq_emb_dim=out_seq_emb_dim, depth=depth, heads=num_heads)
                            #, dropout=config['dropout'],
                            #res=config['enc_res'])
        self.decoder = PointWiseDecoder2D(latent_channels=latent_channels, out_channels=out_channels,
                                     propagator_depth=propagator_depth, scale=scale, out_steps=out_steps)
        #self.activation = activations.get('relu')
        #self.branch = FNN(branch_net, self.activation, 'Glorot normal')
        #self.trunk = FNN(trunk_net, self.activation, 'Glorot normal')
        #self.b = torch.nn.parameter.Parameter(torch.tensor(0.0))
        #self.regularizer = regularization

        # 
        self.dropout = nn.Dropout(dropout)
        self.num_layers = num_layers
        self.mhls = torch.nn.ModuleList()
        self.feval_mhls = torch.nn.ModuleList()
        #self.norms1 = torch.nn.ModuleList()
        #self.norms2 = torch.nn.ModuleList()
        self.t_embeddings = torch.nn.ModuleList()
        self.updates = torch.nn.ModuleList()
        self.updates_h = torch.nn.ModuleList()
        for l in range(self.num_layers):
            # For processing equation
            self.mhls.append(nn.MultiheadAttention(hidden_dim, num_heads, batch_first=True))

            # For updating state
            self.feval_mhls.append(LinearAttention(input_dim=hidden_dim, attn_type=attention_type,
                                      heads=num_heads, dim_head=hidden_dim, dropout=dropout,
                                      relative_emb=False,
                                      init_method='xavier',
                                      init_gain=1.
            ))

            # Trainable layer norm
            #self.norms1.append(nn.LayerNorm(hidden_dim))
            #self.norms2.append(nn.LayerNorm(hidden_dim))

            # Embedding time
            self.t_embeddings.append(torch.nn.Linear(1, hidden_dim))

            # NN Update
            self.updates.append(nn.Sequential(
                                       nn.Linear(hidden_dim, hidden_dim),
                                       nn.SiLU(),
                                       nn.Dropout(dropout),
                                       nn.Linear(hidden_dim, hidden_dim),
                                       nn.SiLU(),
                                       nn.Dropout(dropout),
                                       nn.Linear(hidden_dim, hidden_dim)
            ))

            # NN Update
            self.updates_h.append(nn.Sequential(
                                       nn.Linear(hidden_dim+1, hidden_dim),
                                       nn.GELU(),
                                       nn.Dropout(dropout),
                                       nn.Linear(hidden_dim, hidden_dim),
                                       nn.GELU(),
                                       nn.Dropout(dropout),
                                       nn.Linear(hidden_dim, hidden_dim)
            ))

        self.project_in = nn.Linear(100, 1)

        # Output decoding layer
        self.output_layers = nn.Sequential(
                     nn.Linear(hidden_dim, hidden_dim),
                     nn.GELU(),
                     nn.Dropout(dropout),
                     nn.Linear(hidden_dim, hidden_dim),
                     nn.GELU(),
                     nn.Dropout(dropout),
                     #nn.Linear(hidden_dim, output_dim1*output_dim2)
                     nn.Linear(hidden_dim, 1)
                     #nn.Linear(hidden_dim, output_dim1)
        )
        self._ssl = False

        # This needs to vary based on other model. Might take out for default training.
        if(target_model == "fno"):
            self.project_out = nn.Linear(1, output_dim)
            self.project_in = nn.Linear(output_dim, 1)
        elif(target_model == "unet"):
            self.project_out = nn.Linear(1, output_dim//40)
            self.project_in = nn.Linear(output_dim//40, 1)
        elif(target_model == "oformer"):
            self.project_out = nn.Linear(1, output_dim)
            self.project_in = nn.Linear(output_dim, 1)
        elif(target_model is None):
            self.project_out = nn.Identity()
            self.project_in = nn.Identity()
        else:
            raise ValueError("Please select a valid target model: fno, unet, or oformer.")

        self.act = nn.SiLU()


    def forward(self, queries, keys, values, t):#, mask):

        # OFormer Forward
        x = values.flatten(1,2)
        input_pos = queries.flatten(1,2)
        h = self.encoder(x, input_pos)
        x, _ = self.decoder(h, propagate_pos=input_pos)
        x = x.reshape(x.shape[0], self.output_dim1, self.output_dim2)

        #dx = x - values
        #print(values.shape, x.shape)
        dx = x - values[...,-1]
        dx = dx.unsqueeze(-1)

        # Scale and shift the keys
        keys = (keys - 18.)/18.

        # Keys
        keys = self.k_embedding_layer(keys)
        h1 = self.embedding_layer1(keys.unsqueeze(-1)) #* self.factor
        h2 = self.embedding_layer2(keys.unsqueeze(-1)) #* self.factor
        h3 = self.embedding_layer3(keys.unsqueeze(-1)) #* self.factor

        # Positional encoding
        rot_embed = self.rot_encoder(keys, 'cuda')#.shape))
        kh1 = h1 #+ rot_embed
        kh2 = h2 #+ rot_embed
        kh3 = h3 #+ rot_embed

        # Process equation
        #for l in range(self.num_layers):
        for l in range(1):

            # Attention on just equation tokens
            ah, _ = self.mhls[l](kh1, kh2, kh3)
            ah = self.dropout(ah)

            # Copy hidden state to input for next layer
            kh1 = ah.clone()
            kh2 = ah.clone()
            kh3 = ah.clone()

        # Embed Values
        dx = dx.flatten(1,2)[...,0]
        vh = self.vh_embedding_layer(dx).unsqueeze(-1)
        vh = self.v_embedding_layer(vh)

        # Use FNO embedding
        vh_old = vh.clone()

        # Embed time
        t = t.unsqueeze(1).unsqueeze(1)
        t_frac = t/self.num_layers

        kh1 = self.kh1_embedding(kh1)
        kh2 = self.kh1_embedding(kh2)

        for l in range(self.num_layers):

            update, _ = self.feval_mhls[l](kh1, kh2, vh_old)
            update = self.dropout(update)

            t_h = self.t_embeddings[l](t_frac)
            up_t = torch.swapaxes(torch.cat((update, t_h), dim=1), 1, 2)
            up_th = torch.swapaxes(self.updates_h[l](up_t), 1, 2)

            vh = vh_old + up_th

            vh_old = vh.clone()

            t_frac = t_frac + t/self.num_layers

        vh = torch.swapaxes(self.vh_unembedding_layer(torch.swapaxes(vh, 1, 2)), 1, 2)
        if(self._ssl):
            return vh
        else:
            out = self.output_layers(vh)[...,0].reshape((x.shape[0], x.shape[1], x.shape[2]))
            return x + out #- dx[...,0]

    def ssl(self):
        self._ssl = True


class LinearAttentionOperatorRolloutTransformer(nn.Module):
    def __init__(self, input_dim, hidden_dim, num_layers, num_heads, output_dim, dropout=0.1, target_model=None,
                 attention_type='galerkin'):
        super().__init__()

        # Get input processing
        self.k_embedding_layer = nn.Linear(input_dim, 100, bias=False)
        self.embedding_layer1 = nn.Linear(1, hidden_dim, bias=False)
        self.embedding_layer2 = nn.Linear(1, hidden_dim, bias=False)

        # Query and value processing
        self.q_embedding_layer = nn.Linear(1, hidden_dim, bias=False)
        self.v_embedding_layer = nn.Linear(1, hidden_dim, bias=False)

        self.factor = np.sqrt(input_dim)
        self.output_layer = nn.Linear(hidden_dim, output_dim)
        self.rot_encoder = RotaryEmbedding(dim=hidden_dim)

        # 
        self.dropout = nn.Dropout(dropout)
        self.num_layers = num_layers
        self.mhls = torch.nn.ModuleList()
        self.update_mhls = torch.nn.ModuleList()
        self.norms = torch.nn.ModuleList()
        self.t_embeddings = torch.nn.ModuleList()
        self.updates = torch.nn.ModuleList()
        for l in range(self.num_layers):
            #self.mhls.append(LinearAttention(input_dim=hidden_dim, attn_type='galerkin',
            self.mhls.append(LinearAttention(input_dim=hidden_dim, attn_type=attention_type,
                                      heads=num_heads, dim_head=hidden_dim, dropout=dropout,
                                      relative_emb=False, #scale=scale[d],
                                      #relative_emb_dim=relative_emb_dim,
                                      #min_freq=min_freq,
                                      #init_method=attention_init,
                                      init_method='xavier',
                                      init_gain=1.
            ))
            self.update_mhls.append(LinearAttention(input_dim=hidden_dim, attn_type=attention_type,
                                      heads=num_heads, dim_head=hidden_dim, dropout=dropout,
                                      relative_emb=False, #scale=scale[d],
                                      #relative_emb_dim=relative_emb_dim,
                                      #min_freq=min_freq,
                                      #init_method=attention_init,
                                      init_method='xavier',
                                      init_gain=1.
            ))

            # Trainable layer norm
            self.norms.append(nn.LayerNorm(hidden_dim))

            # Embedding time
            self.t_embeddings.append(torch.nn.Linear(1, hidden_dim))

            # NN Update
            self.updates.append(nn.Sequential(
                                       nn.Linear(hidden_dim, hidden_dim),
                                       #nn.ReLU(),
                                       nn.SiLU(),
                                       nn.Dropout(dropout),
                                       nn.Linear(hidden_dim, hidden_dim),
                                       #nn.ReLU(),
                                       nn.SiLU(),
                                       nn.Dropout(dropout),
                                       nn.Linear(hidden_dim, hidden_dim)
            ))

        self.project_in = nn.Linear(100, 1)

        # Output decoding layer
        self.output_layers = nn.Sequential(
                     nn.Linear(hidden_dim, hidden_dim),
                     #nn.ReLU(),
                     nn.SiLU(),
                     nn.Dropout(dropout),
                     nn.Linear(hidden_dim, hidden_dim),
                     #nn.ReLU(),
                     nn.SiLU(),
                     nn.Dropout(dropout),
                     nn.Linear(hidden_dim, output_dim)
        )
        self._ssl = False

        # This needs to vary based on other model. Might take out for default training.
        if(target_model == "fno"):
            self.project_out = nn.Linear(1, output_dim)
            self.project_in = nn.Linear(output_dim, 1)
        elif(target_model == "unet"):
            self.project_out = nn.Linear(1, output_dim//40)
            self.project_in = nn.Linear(output_dim//40, 1)
        elif(target_model == "oformer"):
            self.project_out = nn.Linear(1, output_dim)
            self.project_in = nn.Linear(output_dim, 1)
        elif(target_model is None):
            self.project_out = nn.Identity()
            self.project_in = nn.Identity()
        else:
            raise ValueError("Please select a valid target model: fno, unet, or oformer.")

        self.act = nn.SiLU()

        # Encoder
        #encoder_layer = nn.TransformerEncoderLayer(d_model=hidden_dim, nhead=num_heads, #dim_feedforward=hidden_dim,
        #                                           dropout=dropout, batch_first=True)
        #encoder_layer = nn.TransformerEncoderLayer(d_model=hidden_dim, nhead=num_heads, dropout=dropout)
        #self.transformer_encoder = nn.TransformerEncoder(encoder_layer, num_layers=num_layers)

        # Decoder
        #decoder_layer = nn.TransformerDecoderLayer(d_model=hidden_dim, nhead=num_heads, dropout=dropout)
        #self.transformer_decoder = nn.TransformerDecoder(decoder_layer, num_layers=num_layers)
        #self._ssl = False

    def forward(self, queries, keys, values, t):#, mask):

        #print(rot_embed.shape)
        #keys += rot_embed
        #raise
        dt = 0.04040404
        #print(t)
        #print(t/dt)
        #raise

        # Scale and shift the keys
        keys = (keys - 18.)/18.
        #rot_embed = self.rot_encoder(keys, 'cuda')#.shape))
        #print(rot_embed.shape)
        #keys += rot_embed

        # Embed quesier, keys, values. Apply positional encoding to keys
        # Queries
        #print(queries.shape)
        #print(self.rot_encoder(queries, 'cuda').shape)
        #print(keys.shape)
        #print(values.shape)
        #val_and_grid = torch.cat((values, queries), dim=-1)
        #raise
        #print(queries.shape)
        #qh = self.q_embedding_layer(queries.unsqueeze(-1))
        #print("\nQH: {}".format(qh.shape))

        # Keys
        keys = self.k_embedding_layer(keys)
        #print(keys.shape)
        h1 = self.embedding_layer1(keys.unsqueeze(-1)) #* self.factor
        h2 = self.embedding_layer2(keys.unsqueeze(-1)) #* self.factor
        #print("\nH1: {}".format(h1.shape))
        #print("H2: {}".format(h2.shape))

        #kh1 = self.pos_encoder(h1)
        #kh2 = self.pos_encoder(h2)
        rot_embed = self.rot_encoder(keys, 'cuda')#.shape))
        #print(rot_embed.shape)
        #print(keys.shape)
        #print(h1.shape)
        #raise
        kh1 = h1 + rot_embed
        kh2 = h2 + rot_embed

        # Values
        vh = self.v_embedding_layer(values.unsqueeze(-1))
        #vh = self.v_embedding_layer(val_and_grid)
        #print("\nVH: {}".format(qh.shape))

        #h = self.embedding_layer(x) / self.factor
        #raise
        #print("\nFINAL TIME: {}".format(t))
        t = t.unsqueeze(1).unsqueeze(1)
        t_frac = t/self.num_layers

        ##ahs = [vh]
        ##print(self.num_layers)
        vh_old = vh.clone()
        ah = vh.clone()
        #for l in range(self.num_layers):
        for i in range(int(t/dt)):
            #print("\nLAYER: {}, TIME: {}\n".format(l, t_frac))
            ah, _ = self.mhls[0](kh1, kh2, ah)

            #print(th.shape)
            #raise
            #ah = vh_old + torch.mul(ah,t)#/self.num_layers

            th = self.t_embeddings[0](t_frac)
            #ah = vh_old + self.updates[l](torch.mul(ah,t))

            #ah = vh_old + self.updates[l](torch.mul(ah,th))
            ah = self.updates[0](torch.mul(ah,th))

            #ah = vh_old + self.update_mhls[l](ah, ah, vh_old)[0]
            #ah = self.update_mhls[l](ah, ah, vh_old)[0]

            #ah = self.updates[l](vh_old + torch.mul(ah,th))
            #ah = self.norms[l](ah)
            ah = self.dropout(ah)
            vh_old = ah.clone()

            t_frac = t_frac + t/self.num_layers
        #raise

        #h = self.transformer_encoder(h)#, mask) # No idea what the mask does
        #h = self.project_out(h.unsqueeze(-1))
        if(self._ssl):
            #print("\nHERE\n")
            return h
        else:
            out = self.output_layers(ah)[...,0]
            #out = self.output_layers(ah4)[...,0]
            #return out
            return out + values

    def ssl(self):
        self._ssl = True

    def train(self):
        self._ssl = False


class LinearAttentionNeuralOperatorTransformer(nn.Module):
    def __init__(self, input_dim, hidden_dim, num_layers, num_heads, grid_dim, dropout=0.1, target_model=None,
                 attention_type='galerkin'):
        super().__init__()

        # Get input processing
        self.k_embedding_layer = nn.Linear(input_dim, grid_dim, bias=False)
        self.embedding_layer1 = nn.Linear(1, hidden_dim, bias=False)
        self.embedding_layer2 = nn.Linear(1, hidden_dim, bias=False)

        # Query and value processing
        self.q_embedding_layer = nn.Linear(1, hidden_dim)#, bias=False)
        self.v_embedding_layer = nn.Linear(1, hidden_dim, bias=False)

        self.factor = np.sqrt(input_dim)
        #self.output_layer = nn.Linear(hidden_dim, grid_dim)
        self.rot_encoder = RotaryEmbedding(dim=hidden_dim)

        # 
        self.dropout = nn.Dropout(dropout)
        self.num_layers = num_layers
        self.mhls = torch.nn.ModuleList()
        self.norms = torch.nn.ModuleList()
        self.t_embeddings = torch.nn.ModuleList()
        self.updates = torch.nn.ModuleList()
        for l in range(self.num_layers):
            #self.mhls.append(LinearAttention(input_dim=hidden_dim, attn_type='galerkin',
            self.mhls.append(LinearAttention(input_dim=hidden_dim, attn_type=attention_type,
                                      heads=num_heads, dim_head=hidden_dim, dropout=dropout,
                                      relative_emb=False, #scale=scale[d],
                                      #relative_emb_dim=relative_emb_dim,
                                      #min_freq=min_freq,
                                      #init_method=attention_init,
                                      init_method='xavier',
                                      init_gain=1.
            ))

            # Trainable layer norm
            self.norms.append(nn.LayerNorm(hidden_dim))

            # Embedding time
            self.t_embeddings.append(torch.nn.Linear(1, hidden_dim))

            # NN Update
            self.updates.append(nn.Sequential(
                                       nn.Linear(hidden_dim, hidden_dim),
                                       nn.ReLU(),
                                       nn.Linear(hidden_dim, hidden_dim)
            ))

        self.project_in = nn.Linear(100, 1)

        # Output decoding layer
        self.output_layers = nn.Sequential(
                     nn.Linear(hidden_dim, hidden_dim),
                     nn.ReLU(),
                     #nn.SiLU(),
                     #nn.GELU(),
                     nn.Dropout(dropout),
                     nn.Linear(hidden_dim, hidden_dim//2),
                     nn.ReLU(),
                     #nn.SiLU(),
                     #nn.GELU(),
                     nn.Dropout(dropout),
                     #nn.Linear(hidden_dim//2, hidden_dim//2),
                     #nn.ReLU(),
                     #nn.SiLU(),
                     #nn.GELU(),
                     #nn.Dropout(dropout),
                     #nn.Linear(hidden_dim//2, 1)
                     nn.Linear(hidden_dim//2, 1)
                     #nn.Linear(hidden_dim//2, output_dim)
        )

        # Final layer after outer product
        self.final_layers = nn.Sequential(
                     #nn.Linear(output_dim, hidden_dim),
                     nn.Linear(grid_dim, hidden_dim),
                     nn.ReLU(),
                     #nn.SiLU(),
                     #nn.GELU(),
                     nn.Dropout(dropout),
                     nn.Linear(hidden_dim, hidden_dim//2),
                     nn.ReLU(),
                     #nn.SiLU(),
                     #nn.GELU(),
                     nn.Dropout(dropout),
                     nn.Linear(hidden_dim//2, hidden_dim//2),
                     nn.ReLU(),
                     #nn.SiLU(),
                     #nn.GELU(),
                     nn.Dropout(dropout),
                     nn.Linear(hidden_dim//2, hidden_dim)
                     #nn.Linear(hidden_dim//2, output_dim)
        )

        self.projection_conv = nn.Conv1d(hidden_dim, hidden_dim, 1)
        self.projection_decoder = LinearAttention(input_dim=hidden_dim, attn_type=attention_type,
                                                  heads=num_heads, dim_head=hidden_dim, dropout=dropout,
                                                  relative_emb=False, #scale=scale[d],
                                                  #relative_emb_dim=relative_emb_dim,
                                                  #min_freq=min_freq,
                                                  #init_method=attention_init,
                                                  init_method='xavier',
                                                  init_gain=1.
            )
        self._ssl = False

        # This needs to vary based on other model. Might take out for default training.
        if(target_model == "fno"):
            self.project_out = nn.Linear(1, output_dim)
            self.project_in = nn.Linear(output_dim, 1)
        elif(target_model == "unet"):
            self.project_out = nn.Linear(1, output_dim//40)
            self.project_in = nn.Linear(output_dim//40, 1)
        elif(target_model == "oformer"):
            self.project_out = nn.Linear(1, output_dim)
            self.project_in = nn.Linear(output_dim, 1)
        elif(target_model is None):
            self.project_out = nn.Identity()
            self.project_in = nn.Identity()
        else:
            raise ValueError("Please select a valid target model: fno, unet, or oformer.")

        self.act = nn.SiLU()

        # Encoder
        #encoder_layer = nn.TransformerEncoderLayer(d_model=hidden_dim, nhead=num_heads, #dim_feedforward=hidden_dim,
        #                                           dropout=dropout, batch_first=True)
        #encoder_layer = nn.TransformerEncoderLayer(d_model=hidden_dim, nhead=num_heads, dropout=dropout)
        #self.transformer_encoder = nn.TransformerEncoder(encoder_layer, num_layers=num_layers)

        # Decoder
        #decoder_layer = nn.TransformerDecoderLayer(d_model=hidden_dim, nhead=num_heads, dropout=dropout)
        #self.transformer_decoder = nn.TransformerDecoder(decoder_layer, num_layers=num_layers)
        #self._ssl = False

    def forward(self, queries, keys, values, t):#, mask):

        # Scale and shift the keys
        keys = (keys - 18.)/18.

        # Queries
        q_prime = torch.linspace(queries[0][0], queries[0][-1], queries.shape[1]*2-1).cuda().unsqueeze(0)
        q_prime = (q_prime - q_prime.mean())/(q_prime.max() - q_prime.min())
        qh_prime = self.q_embedding_layer(q_prime.unsqueeze(-1))

        queries = (queries - queries.mean())/(queries.max() - queries.min())
        qh = self.q_embedding_layer(queries.unsqueeze(-1))

        # Keys
        keys = self.k_embedding_layer(keys)
        h1 = self.embedding_layer1(keys.unsqueeze(-1)) #* self.factor
        h2 = self.embedding_layer2(keys.unsqueeze(-1)) #* self.factor

        # Rotary embedding
        rot_embed = self.rot_encoder(keys, 'cuda')#.shape))
        kh1 = h1 + rot_embed
        kh2 = h2 + rot_embed

        # Values
        vh = self.v_embedding_layer(values.unsqueeze(-1))

        t = t.unsqueeze(1).unsqueeze(1).float()

        #print("QH SHAPE: {}".format(qh.shape))
        #print("VH SHAPE: {}".format(vh.shape))
        #print("KH1 SHAPE: {}".format(kh1.shape))
        #print("KH2 SHAPE: {}".format(kh2.shape))
        #raise
        ##ahs = [vh]
        ##print(self.num_layers)
        vh_old = vh.clone()
        ah = vh.clone()
        for l in range(self.num_layers):
            #print("\nLAYER: {}\n".format(l))
            ah, _ = self.mhls[l](kh1, kh2, ah)

            #print(th.shape)
            #raise
            #ah = vh_old + torch.mul(ah,t)#/self.num_layers

            th = self.t_embeddings[l](t)

            ah = vh_old + self.updates[l](torch.mul(ah,th))
            #ah = self.updates[l](vh_old + torch.mul(ah,th))
            ah = self.norms[l](ah)
            ah = self.dropout(ah)
            vh_old = ah.clone()

        #h = self.transformer_encoder(h)#, mask) # No idea what the mask does
        #h = self.project_out(h.unsqueeze(-1))
        if(self._ssl):
            #print("\nHERE\n")
            return ah
        else:
            dec = self.final_layers(ah.transpose(1,2))#[...,0]
            #out = self.output_layers(torch.bmm(qh, dec))[...,0]
            #out = self.output_layers(torch.bmm(qh_prime, dec))[...,0][:,::2]
            #print(queries)
            #print(q_prime[:,::2])
            #print(ah.shape)
            #print(dec.shape)
            #print(qh.shape)
            #print(torch.bmm(qh_prime, dec).shape)
            #print(out.shape)
            #print(ah.shape)
            #print(kh1.shape)
            #print(out.shape)
            #print(queries)
            #print(qh_prime.shape)
            #print(q_prime.shape)
            out = self.projection_conv(torch.bmm(qh, dec).transpose(1,2))#[:,0,:]#.shape)
            #out = self.projection_decoder(ah, ah, qh)[0]#.shape)
            out = self.output_layers(out.transpose(1,2))[...,0]
            #print(out.shape)
            #raise
            return out
            print(self.projection_conv(qh_prime.transpose(1,2)).shape)
            print(self.projection_decoder(ah, ah, qh)[0].shape)
            print(self.projection_decoder(ah, ah, qh_prime)[0].shape)
            raise
            return out


class LinearAttentionPITransformer(nn.Module):
    def __init__(self, input_dim, hidden_dim, num_layers, num_heads, output_dim, dropout=0.1, target_model=None,
                 attention_type='galerkin'):
        super().__init__()


        self.factor = np.sqrt(input_dim)

        # Queries and keys are trying to learn FD stencil
        self.key_matrix = torch.nn.parameter.Parameter(torch.rand((1, hidden_dim, hidden_dim)))#.cuda()
        self.query_matrix = torch.nn.parameter.Parameter(torch.rand((1, hidden_dim, hidden_dim)))#.cuda()
        self.q2_matrix = torch.nn.parameter.Parameter(torch.rand((1, hidden_dim, hidden_dim)))#.cuda()
        self.k2_matrix = torch.nn.parameter.Parameter(torch.rand((1, hidden_dim, hidden_dim)))#.cuda()

        # Attention layers
        #self.dropout = nn.Dropout(dropout)
        self.num_layers = num_layers
        self.mhls = torch.nn.ModuleList()
        self.mhls2 = torch.nn.ModuleList()
        for l in range(self.num_layers):
            #self.mhls.append(LinearAttention(input_dim=hidden_dim, attn_type='galerkin',
            self.mhls.append(LinearAttention(input_dim=hidden_dim, attn_type=attention_type,
                                      heads=num_heads, dim_head=hidden_dim, dropout=dropout,
                                      relative_emb=False, #scale=scale[d],
                                      #relative_emb_dim=relative_emb_dim,
                                      #min_freq=min_freq,
                                      #init_method=attention_init,
                                      init_method='xavier',
                                      init_gain=1.
            ))
            self.mhls2.append(LinearAttention(input_dim=hidden_dim, attn_type=attention_type,
                                      heads=num_heads, dim_head=hidden_dim, dropout=dropout,
                                      relative_emb=False, #scale=scale[d],
                                      #relative_emb_dim=relative_emb_dim,
                                      #min_freq=min_freq,
                                      #init_method=attention_init,
                                      init_method='xavier',
                                      init_gain=1.
            ))

        #self.project_in = nn.Linear(100, 1)
        # This needs to vary based on other model. Might take out for default training.
        if(target_model == "fno"):
            self.project_out = nn.Linear(1, output_dim)
            self.project_in = nn.Linear(output_dim, 1)
        elif(target_model == "unet"):
            self.project_out = nn.Linear(1, output_dim//40)
            self.project_in = nn.Linear(output_dim//40, 1)
        elif(target_model == "oformer"):
            self.project_out = nn.Linear(1, output_dim)
            self.project_in = nn.Linear(output_dim, 1)
        elif(target_model is None):
            self.project_out = nn.Identity()
            self.project_in = nn.Identity()
        else:
            raise ValueError("Please select a valid target model: fno, unet, or oformer.")

        self.act = nn.SiLU()
        self._ssl = False

    def forward(self, queries, keys, values, t):#, mask):

        # Values
        if(len(values.shape) == 3):
            values = values[:,-1,:]
        vh = values.unsqueeze(2).repeat(1, 1, 100)
        t = t.unsqueeze(1).unsqueeze(1).float()#/self.num_layers

        vh_old = vh.clone()
        ah = vh.clone()
        for l in range(self.num_layers):
            # Finite difference matrices
            query_matrix = self.query_matrix.repeat(ah.shape[0], 1, 1)
            key_matrix = self.key_matrix.repeat(ah.shape[0], 1, 1)

            q2_matrix = self.q2_matrix.repeat(ah.shape[0], 1, 1)
            k2_matrix = self.k2_matrix.repeat(ah.shape[0], 1, 1)

            # Calculate updates
            ah1, _ = self.mhls[l](query_matrix, key_matrix, ah)
            ah2, _ = self.mhls2[l](q2_matrix, k2_matrix, ah)

            # 2nd order expansion
            ah = vh_old + torch.mul(ah1,t) + torch.mul(ah2, t**2)/2

            # In case we're doing multiple layers
            vh_old = ah.clone()

        #h = self.transformer_encoder(h)#, mask) # No idea what the mask does
        #h = self.project_out(h.unsqueeze(-1))
        if(self._ssl):
            #print("\nHERE\n")
            return h
        else:
            return ah.mean(dim=2)

    def ssl(self):
        self._ssl = True

    #def train(self):
    #    self._ssl = False

class LinearAttentionPITransformer2D(nn.Module):
    def __init__(self, input_dim, hidden_dim, num_layers, num_heads, output_dim, dropout=0.1, target_model=None,
                 attention_type='galerkin', dim_x=100, dim_y=60):
        super().__init__()

        # Query and value processing
        self.output_dim = output_dim
        self.dim_x = dim_x
        self.dim_y = dim_y
        self.q_embedding_layer = nn.Linear(1, hidden_dim, bias=False)

        #self.v_embedding_layer = nn.Linear(output_dim**2, hidden_dim, bias=False)
        #self.v_unembedding_layer = nn.Linear(hidden_dim, output_dim**2, bias=False)
        self.v_embedding_layer = nn.Linear(output_dim, hidden_dim, bias=False)
        self.v_unembedding_layer = nn.Linear(hidden_dim, output_dim, bias=False)

        self.factor = np.sqrt(input_dim)
        self.output_layer = nn.Linear(hidden_dim, output_dim)
        self.rot_encoder = RotaryEmbedding(dim=hidden_dim)

        # Queries and keys are trying to learn FD stencil
        #print(torch.rand((hidden_dim, hidden_dim)))
        self.key_matrix = torch.nn.parameter.Parameter(torch.rand((1, hidden_dim, hidden_dim)))#.cuda()
        self.query_matrix = torch.nn.parameter.Parameter(torch.rand((1, hidden_dim, hidden_dim)))#.cuda()
        self.q2_matrix = torch.nn.parameter.Parameter(torch.rand((1, hidden_dim, hidden_dim)))#.cuda()
        self.k2_matrix = torch.nn.parameter.Parameter(torch.rand((1, hidden_dim, hidden_dim)))#.cuda()

        #self.second_derivative = nn.Linear(100, 100, bias=False)

        # 
        self.num_layers = num_layers
        self.mhls = torch.nn.ModuleList()
        self.mhls2 = torch.nn.ModuleList()
        self.norms = torch.nn.ModuleList()
        for l in range(self.num_layers):
            #self.mhls.append(LinearAttention(input_dim=hidden_dim, attn_type='galerkin',
            self.mhls.append(LinearAttention(input_dim=hidden_dim, attn_type=attention_type,
                                      heads=num_heads, dim_head=hidden_dim, dropout=dropout,
                                      relative_emb=False, #scale=scale[d],
                                      #relative_emb_dim=relative_emb_dim,
                                      #min_freq=min_freq,
                                      #init_method=attention_init,
                                      init_method='xavier',
                                      init_gain=1.
            ))
            self.mhls2.append(LinearAttention(input_dim=hidden_dim, attn_type=attention_type,
                                      heads=num_heads, dim_head=hidden_dim, dropout=dropout,
                                      relative_emb=False, #scale=scale[d],
                                      #relative_emb_dim=relative_emb_dim,
                                      #min_freq=min_freq,
                                      #init_method=attention_init,
                                      init_method='xavier',
                                      init_gain=1.
            ))


        self.project_in = nn.Linear(100, 1)

        # Output decoding layer
        self._ssl = False

        # This needs to vary based on other model. Might take out for default training.
        if(target_model == "fno"):
            self.project_out = nn.Linear(1, output_dim)
            self.project_in = nn.Linear(output_dim, 1)
        elif(target_model == "unet"):
            self.project_out = nn.Linear(1, output_dim//40)
            self.project_in = nn.Linear(output_dim//40, 1)
        elif(target_model == "oformer"):
            self.project_out = nn.Linear(1, output_dim)
            self.project_in = nn.Linear(output_dim, 1)
        elif(target_model is None):
            self.project_out = nn.Identity()
            self.project_in = nn.Identity()
        else:
            raise ValueError("Please select a valid target model: fno, unet, or oformer.")

        self.act = nn.SiLU()
        
        self.hidden_dim = hidden_dim
        self.output_dim = output_dim


    def forward(self, queries, keys, values, t):#, mask):

        # Flatten values
        values = values.flatten(1,2)#[...,0]
        if(len(values.shape) == 3):
            values = values[...,-1]

        # Project values to hidden dimension
        if(self.hidden_dim != self.output_dim**2):
            values = self.v_embedding_layer(values).unsqueeze(-1)

        # Tile values
        vh = values.repeat(1, 1, values.shape[1])
        #print(vh.shape)

        # Reshape time
        t = t.unsqueeze(1).unsqueeze(1).float()#/self.num_layers

        vh_old = vh.clone()
        ah = vh.clone()
        for l in range(self.num_layers):
            # Tile query and key matrices for both orders
            query_matrix = self.query_matrix.repeat(ah.shape[0], 1, 1)
            key_matrix = self.key_matrix.repeat(ah.shape[0], 1, 1)

            q2_matrix = self.q2_matrix.repeat(ah.shape[0], 1, 1)
            k2_matrix = self.k2_matrix.repeat(ah.shape[0], 1, 1)

            # Forward pass through both attention blocks
            ah1, _ = self.mhls[l](query_matrix, key_matrix, ah)
            ah2, _ = self.mhls2[l](q2_matrix, k2_matrix, ah)

            # Compute new state
            ah = vh_old + torch.mul(ah1,t) + torch.mul(ah2, t**2)/2
            vh_old = ah.clone()

        if(self._ssl):
            return h
        else:
            # Project data dimension back up to output dimension
            if(self.hidden_dim != self.output_dim):
                ah = torch.swapaxes(self.v_unembedding_layer(torch.swapaxes(ah, 1, 2)), 1, 2).mean(dim=2)
            else:
                ah = ah.mean(dim=2)
                #raise
            return ah.reshape(ah.shape[0], self.dim_x, self.dim_y)

    def ssl(self):
        self._ssl = True


class LinearAttentionTokensPITransformer(nn.Module):
    def __init__(self, input_dim, hidden_dim, num_layers, num_heads, output_dim, dropout=0.1, target_model=None,
                 attention_type='galerkin'):
        super().__init__()

        # Get input processing
        self.k_embedding_layer = nn.Linear(input_dim, 100, bias=False)
        self.embedding_layer1 = nn.Linear(1, hidden_dim, bias=False)
        self.embedding_layer2 = nn.Linear(1, hidden_dim, bias=False)
        self.embedding_layer3 = nn.Linear(1, hidden_dim, bias=False)

        # Query and value processing
        self.q_embedding_layer = nn.Linear(1, hidden_dim, bias=False)
        self.v_embedding_layer = nn.Linear(1, hidden_dim, bias=False)

        self.factor = np.sqrt(input_dim)
        self.output_layer = nn.Linear(hidden_dim, output_dim)
        self.rot_encoder = RotaryEmbedding(dim=hidden_dim)

        # Queries and keys are trying to learn FD stencil
        self.key_matrix = torch.nn.parameter.Parameter(torch.rand((1, hidden_dim, hidden_dim)))#.cuda()
        self.query_matrix = torch.nn.parameter.Parameter(torch.rand((1, hidden_dim, hidden_dim)))#.cuda()

        # 
        self.dropout = nn.Dropout(dropout)
        self.num_layers = num_layers
        self.mhls = torch.nn.ModuleList()
        self.token_mhls = torch.nn.ModuleList()
        self.final_mhls = torch.nn.ModuleList()
        self.norms = torch.nn.ModuleList()
        self.t_embeddings = torch.nn.ModuleList()
        self.updates = torch.nn.ModuleList()
        for l in range(self.num_layers):
            self.mhls.append(LinearAttention(input_dim=hidden_dim, attn_type=attention_type,
                                      heads=num_heads, dim_head=hidden_dim, dropout=dropout,
                                      relative_emb=False, 
                                      init_method='xavier',
                                      init_gain=1.
            ))
            self.token_mhls.append(LinearAttention(input_dim=hidden_dim, attn_type=attention_type,
                                      heads=num_heads, dim_head=hidden_dim, dropout=dropout,
                                      relative_emb=False, 
                                      init_method='xavier',
                                      init_gain=1.
            ))
            self.final_mhls.append(LinearAttention(input_dim=hidden_dim, attn_type=attention_type,
                                      heads=num_heads, dim_head=hidden_dim, dropout=dropout,
                                      relative_emb=False, 
                                      init_method='xavier',
                                      init_gain=1.
            ))

            # Trainable layer norm
            self.norms.append(nn.LayerNorm(hidden_dim))

            # Embedding time
            self.t_embeddings.append(torch.nn.Linear(1, hidden_dim))

            # NN Update
            self.updates.append(nn.Sequential(
                                       nn.Linear(hidden_dim, hidden_dim),
                                       #nn.ReLU(),
                                       nn.SiLU(),
                                       nn.Dropout(dropout),
                                       nn.Linear(hidden_dim, hidden_dim)
            ))

        self.project_in = nn.Linear(100, 1)

        # Output decoding layer
        self.output_layers = nn.Sequential(
                     nn.Linear(hidden_dim, hidden_dim),
                     #nn.ReLU(),
                     nn.SiLU(),
                     nn.Dropout(dropout),
                     nn.Linear(hidden_dim, hidden_dim),
                     #nn.ReLU(),
                     nn.SiLU(),
                     nn.Dropout(dropout),
                     nn.Linear(hidden_dim, output_dim)
        )
        self._ssl = False

        # This needs to vary based on other model. Might take out for default training.
        if(target_model == "fno"):
            self.project_out = nn.Linear(1, output_dim)
            self.project_in = nn.Linear(output_dim, 1)
        elif(target_model == "unet"):
            self.project_out = nn.Linear(1, output_dim//40)
            self.project_in = nn.Linear(output_dim//40, 1)
        elif(target_model == "oformer"):
            self.project_out = nn.Linear(1, output_dim)
            self.project_in = nn.Linear(output_dim, 1)
        elif(target_model is None):
            self.project_out = nn.Identity()
            self.project_in = nn.Identity()
        else:
            raise ValueError("Please select a valid target model: fno, unet, or oformer.")

        self.act = nn.SiLU()


    def forward(self, queries, keys, values, t):#, mask):

        # Values
        #vh = self.v_embedding_layer(values.unsqueeze(-1))
        #print(values.shape)
        #vh = values.unsqueeze(1).repeat(1, 100, 1)
        vh = values.unsqueeze(2).repeat(1, 1, 100)
        t = t.unsqueeze(1).unsqueeze(1).float()#/self.num_layers

        # Weight matrix update
        vh_old = vh.clone()
        ah = vh.clone()
        for l in range(self.num_layers):

            # Attention with learned weight matrices
            query_matrix = self.query_matrix.repeat(ah.shape[0], 1, 1)
            key_matrix = self.key_matrix.repeat(ah.shape[0], 1, 1)
            ah, _ = self.mhls[l](self.query_matrix, self.key_matrix, ah)

            # Update state
            th = self.t_embeddings[l](t)
            #ah = vh_old + self.updates[l](torch.mul(ah,th))
            ah = self.updates[l](torch.mul(ah,th))
            #ah = vh_old + torch.mul(ah,t)

            # Hold on for extra layers
            vh_old = ah.clone()

        # Modify update with token embedding
        keys = self.k_embedding_layer(keys)
        kh1 = self.embedding_layer1(keys.unsqueeze(-1)) #* self.factor
        kh2 = self.embedding_layer2(keys.unsqueeze(-1)) #* self.factor
        kh3 = self.embedding_layer3(keys.unsqueeze(-1)) #* self.factor
        for l in range(self.num_layers):
            kh, _ = self.token_mhls[l](kh1, kh2, kh3)
            kh1 = kh.clone()
            kh2 = kh.clone()
            kh3 = kh.clone()

        qh = self.q_embedding_layer(queries.unsqueeze(-1))
        #print(kh3.shape)
        #print(qh.shape)
        #print(ah.shape)
        ah, _ = self.final_mhls[0](kh, ah, qh)
        ah += vh
        #raise

        if(self._ssl):
            return h
        else:
            out = self.output_layers(ah)[...,0]
            return ah.mean(dim=2)

    def ssl(self):
        self._ssl = True

    def train(self):
        self._ssl = False


class MOEPITransformer(nn.Module):
    def __init__(self, input_dim, hidden_dim, num_layers, num_heads, output_dim, dropout=0.1, target_model=None,
                 attention_type='galerkin', initial_step=1):
        super().__init__()

        self.PIT = LinearAttentionPITransformer(100, hidden_dim, num_layers, num_heads, output_dim,
                            dropout=dropout, attention_type=attention_type)
        self.FNOTransformer = LinearAttentionFNOTokenOperatorTransformer(
                                #500, hidden_dim, num_layers, num_heads, output_dim,
                                500, 50, 1, num_heads, output_dim,
                                dropout=dropout, attention_type=attention_type)
        #self.FNO = 
        #self.FNO = FNO1d(1, modes=8, width=hidden_dim, initial_step=initial_step, dropout=0.1)
        self.FNO = FNO1d(1, modes=8, width=hidden_dim, initial_step=10, dropout=0.1)

        self.gate = nn.Linear(3, 1, bias=False)
        self.gate.weight.data.copy_(torch.ones(3))
        self.gate_network = nn.Linear(1, 3)
        #self.gate_network = nn.Sequential(nn.Linear(1, 16), nn.GELU(), nn.Linear(16,3))


    def forward(self, queries, keys, values, t):#, mask):

        # Normalize gate values
        #self.gate.weight.data.copy_(self.gate.weight.data/self.gate.weight.norm(p=1))
        self.gate.weight.data.copy_(self.gate.weight.data/self.gate.weight.norm(p='fro'))

        out1 = self.PIT(queries, keys, values[:,-1,:], t).unsqueeze(-1)
        out2 = self.FNOTransformer(queries, keys, values[:,-1,:], t).unsqueeze(-1)

        # If using single step need to add additional dimension
        queries = queries.unsqueeze(-1)# if(len(values.shape) == 2) else queries.unsqueeze(1)
        values = values.unsqueeze(-1) if(len(values.shape) == 2) else torch.swapaxes(values, 1, 2)
        out3 = self.FNO(values, queries)[:,:,0]
        #print(out1.shape)
        #print(out2.shape)
        #print(out3.shape)
        #return out3[...,0]
        #print(queries.shape)

        # Stack the outputs
        mixture = torch.cat((out1, out2, out3), dim=2)

        # Use gate network
        gated_queries = F.softmax(self.gate_network(queries), dim=2)
        prod = torch.mul(gated_queries, mixture).sum(dim=2)
        #prod += values[...,0]
        #print(values.shape)
        #raise
        prod += values[...,-1]
        return prod

        #out = self.gate(mixture)[...,0]
        #return out

        # FNO Forward
        return ah.mean(dim=2)

    def ssl(self):
        self._ssl = True


class MOEPITransformer2D(nn.Module):
    def __init__(self, input_dim, hidden_dim, num_layers, num_heads, output_dim, dropout=0.1, target_model=None,
                 attention_type='galerkin', initial_step=1, num_x=60, num_y=100, modes1=8, modes2=8):
        super().__init__()

        #self.PIT = LinearAttentionPITransformer2D(num_x*num_y, hidden_dim, num_layers, num_heads, num_x*num_y,
        #self.PIT = LinearAttentionPITransformer2D(num_x*num_y, hidden_dim, num_layers, num_heads, num_x*num_y,
        self.PIT = LinearAttentionPITransformer2D(num_x*num_y, hidden_dim, 1, num_heads, num_x*num_y,
                            dropout=dropout, attention_type=attention_type,
                            dim_x=num_x, dim_y=num_y)
        self.FNOTransformer = LinearAttentionFNOTokenOperatorTransformer2D(
                                100, hidden_dim, num_layers, num_heads, output_dim1=num_x, output_dim2=num_y,
                                dropout=dropout, attention_type=attention_type, modes1=modes1, modes2=modes2)
        #self.FNO = 
        #self.FNO = FNO2d(1, modes1=8, modes2=8, width=hidden_dim, initial_step=initial_step, dropout=dropout)  # Used in 2D NS
        #self.FNO = FNO2d(1, modes1=8, modes2=8, width=hidden_dim//2, initial_step=initial_step, dropout=dropout)
        #self.FNO = FNO2d(10, modes1=8, modes2=8, width=hidden_dim//2, initial_step=initial_step, dropout=dropout)
        self.FNO = FNO2d(41, modes1=8, modes2=8, width=hidden_dim//2, initial_step=initial_step, dropout=dropout)
        #self.FNO = FNO2d(1, modes1=8, modes2=8, width=hidden_dim, initial_step=10, dropout=0.1)

        self.gate = nn.Linear(3, 1, bias=False)
        self.gate.weight.data.copy_(torch.ones(3))
        self.gate_network = nn.Linear(2, 3)
        #self.gate_network = nn.Sequential(nn.Linear(1, 16), nn.GELU(), nn.Linear(16,3))


    def forward(self, queries, keys, values, t):#, mask):

        # Normalize gate values
        #self.gate.weight.data.copy_(self.gate.weight.data/self.gate.weight.norm(p=1))
        self.gate.weight.data.copy_(self.gate.weight.data/self.gate.weight.norm(p='fro'))

        #out1 = self.PIT(queries, keys, values[:,-1,:], t).unsqueeze(-1)
        out1 = self.PIT(queries, keys, values[...,-1], t).unsqueeze(-1)
        #out1 = self.PIT(queries, keys, values, t).unsqueeze(-1)
        out2 = self.FNOTransformer(queries, keys, values, t).unsqueeze(-1)

        # If using single step need to add additional dimension
        #print(values.shape)
        #print(queries.shape)
        out3 = self.FNO(values, queries)[...,0]

        # Stack the outputs
        mixture = torch.cat((out1, out2, out3), dim=3)

        # Use gate network
        gated_queries = F.softmax(self.gate_network(queries), dim=3)
        prod = torch.mul(gated_queries, mixture).sum(dim=3)
        #prod += values[...,0]
        prod += values[...,-1]
        return prod

        #out = self.gate(mixture)[...,0]
        #return out

        # FNO Forward
        return ah.mean(dim=2)

    def ssl(self):
        self._ssl = True


class Transformer2D(nn.Module):
    def __init__(self, input_dim, hidden_dim, num_layers, num_heads, output_dim, dropout=0.1, target_model=None):
        super().__init__()

        self.input_layer = nn.Linear(input_dim, hidden_dim)
        self.output_layer = nn.Linear(hidden_dim, output_dim)
        self.output_layers = nn.Sequential(
                     nn.Linear(hidden_dim, hidden_dim),
                     #nn.ReLU(),
                     #nn.GeLU(),
                     nn.SiLU(),
                     #nn.Sigmoid(),
                     nn.Linear(hidden_dim, hidden_dim//2),
                     #nn.ReLU(),
                     #nn.GeLU(),
                     nn.SiLU(),
                     #nn.Sigmoid(),
                     nn.Linear(hidden_dim//2, hidden_dim//2),
                     #nn.ReLU(),
                     #nn.GeLU(),
                     nn.SiLU(),
                     #nn.Sigmoid(),
                     nn.Linear(hidden_dim//2, output_dim)
        )
        self._ssl = False

        # This needs to vary based on other model. Might take out for default training.
        if(target_model == "fno"):
            self.project_out1 = nn.Linear(1, output_dim+2)
            self.project_out2 = nn.Linear(1, output_dim+2)
            self.project_in1 = nn.Linear(output_dim+2, 1)
            self.project_in2 = nn.Linear(output_dim+2, 1)
        elif(target_model == "unet"):
            self.project_out = nn.Linear(1, output_dim//40)
            self.project_in = nn.Linear(output_dim//40, 1)
        elif(target_model == "oformer"):
            self.project_out = nn.Linear(1, output_dim)
            self.project_in = nn.Linear(output_dim, 1)
        elif(target_model is None):
            self.project_out = nn.Identity()
            self.project_in = nn.Identity()
        else:
            raise ValueError("Please select a valid target model: fno, unet, or oformer.")

        self.act = nn.SiLU()

        # Encoder
        encoder_layer = nn.TransformerEncoderLayer(d_model=hidden_dim, nhead=num_heads, dropout=dropout)
        self.transformer_encoder = nn.TransformerEncoder(encoder_layer, num_layers=num_layers)

        # Decoder
        decoder_layer = nn.TransformerDecoderLayer(d_model=hidden_dim, nhead=num_heads, dropout=dropout)
        self.transformer_decoder = nn.TransformerDecoder(decoder_layer, num_layers=num_layers)
        self._ssl = False

    def forward(self, x):
        h = self.input_layer(x)
        h = self.transformer_encoder(h)
        h = self.project_out1(torch.swapaxes(h, 1, 2))
        h = self.project_out2(h.unsqueeze(-1))
        if(self._ssl):
            return h.unsqueeze(1)
        else:
            h = self.act(h)
            h = torch.swapaxes(self.project_in(h), 1, 2)
            h = self.transformer_decoder(self.input_layer(x), h)
            h = self.output_layers(h).unsqueeze(1)
            return h

    def ssl(self):
        self._ssl = True

    def train(self):
        self._ssl = False


def evaluate(test_loader, transformer, loss_fn):
    with torch.no_grad():
        test_loss = 0
        for bn, (x, y, grid, tokens) in enumerate(test_loader):
            # Forward pass: compute predictions by passing the input sequence
            # through the transformer.
            y_pred = transformer(tokens.cuda())[:,0,0,:]
            #y = y[..., t_train-1:t_train, :][:,:,0,0].cuda()
            y = y[...,0].cuda()
    
            # Compute the loss.
            test_loss += loss_fn(y_pred, y).item()

    return test_loss/(bn+1)


def run_training(if_training,
                 continue_training,
                 num_workers,
                 layers,
                 hidden,
                 heads,
                 initial_step,
                 t_train,
                 batch_size,
                 epochs,
                 learning_rate,
                 weight_decay,
                 scheduler_step,
                 scheduler_gamma,
                 model_update,
                 flnm,
                 data_name,
                 fno,
                 return_text,
                 reduced_resolution,
                 reduced_resolution_t,
                 reduced_batch,
                 plot,
                 channel_plot,
                 x_min,
                 x_max,
                 y_min,
                 y_max,
                 t_min,
                 t_max,
                 num_t,
                 num_x,
                 dropout,
                 seed,
                 base_path='../data/',
                 training_type='autoregressive'
                 ):

    print(f'Epochs = {epochs}, learning rate = {learning_rate}, scheduler step = {scheduler_step}    , scheduler gamma = {scheduler_gamma}')

    ################################################################
    # load data
    ################################################################
    prefix = train_args['flnm'] + "_" + train_args['data_name'].split("_")[0]
    path = "./transformer_{}".format(prefix)
    f = h5py.File("../data/{}".format(data_name))

    # filename
    model_name = flnm + '_transformer_{}'.format(seed)
    model_path = path + "/" + model_name + ".pt"

    print("FNODatasetT1")
    print("Filename: {}".format(flnm))
    train_data = FNODatasetMult(f, flnm, split="train",
                            reduced_resolution=reduced_resolution,
                            reduced_resolution_t=reduced_resolution_t,
                            reduced_batch=reduced_batch,
                            saved_folder = base_path,
                            return_text=return_text,
                            num_t=num_t, num_x=num_x
                            )
    val_data = FNODatasetMult(f, flnm, split="val",
                          reduced_resolution=reduced_resolution,
                          reduced_resolution_t=reduced_resolution_t,
                          reduced_batch=reduced_batch,
                          saved_folder = base_path,
                          return_text=return_text,
                          num_t=num_t, num_x=num_x
                          )
    test_data = FNODatasetMult(f, flnm, split="test",
                          reduced_resolution=reduced_resolution,
                          reduced_resolution_t=reduced_resolution_t,
                          reduced_batch=reduced_batch,
                          saved_folder = base_path,
                          return_text=return_text,
                          num_t=num_t, num_x=num_x
                          )

    train_loader = torch.utils.data.DataLoader(train_data, batch_size=batch_size,
                                           num_workers=num_workers, shuffle=True)
    val_loader = torch.utils.data.DataLoader(val_data, batch_size=batch_size,
                                             num_workers=num_workers, shuffle=False)
    test_loader = torch.utils.data.DataLoader(test_data, batch_size=batch_size,
                                             num_workers=num_workers, shuffle=False)

    # Create the transformer model.
    transformer = Transformer(600, hidden, layers, heads, num_x, dropout=dropout).cuda()
    
    # Use Adam as the optimizer.
    optimizer = torch.optim.Adam(transformer.parameters(), lr=learning_rate,
                                 weight_decay=weight_decay)
    scheduler = torch.optim.lr_scheduler.StepLR(optimizer, scheduler_step, scheduler_gamma)
    
    # Use mean squared error as the loss function.
    loss_fn = nn.MSELoss()
    
    # Train the transformer for the specified number of epochs.
    train_losses = []
    val_losses = []
    loss_val_min = np.infty
    for epoch in tqdm(range(epochs)):
        # Iterate over the training dataset.
        train_loss = 0
        times = []
        bn = 0
        max_val = 0
        #for x, y, grid, tokens in tqdm(train_loader):
        for x, y, grid, tokens in train_loader:
            start = time.time()
            # Forward pass: compute predictions by passing the input sequence
            # through the transformer.
            y_pred = transformer(tokens.cuda())[:,0,0,:]
            #y = y[..., t_train-1:t_train, :][:,:,0,0].cuda()
            y = y[...,0].cuda()
            if(y.abs().max() > max_val):
                max_val = y.abs().max()

            # Compute the loss.
            loss = loss_fn(y_pred, y)
    
            # Backward pass: compute gradient of the loss with respect to model
            # parameters.
            optimizer.zero_grad()
            loss.backward()
            optimizer.step()

            train_loss += loss.item()
            if(bn == 0):
                y_plot = y.clone()
                y_pred_plot = y_pred.clone()

            bn += 1

        scheduler.step()
        #for param_group in optimizer.param_groups:
        #    print(param_group['lr'])

        train_loss /= bn
        train_losses.append(train_loss)

        if(epoch%100 == 0):
        #if(epoch%1 == 0):
            ncols = 3
            fig, ax = plt.subplots(ncols=ncols, nrows=2, figsize=(5*ncols,14))
            for i in range(ncols):
                ax[0][i].plot(y_plot[i].detach().cpu())
                ax[0][i].plot(y_pred_plot[i].detach().cpu())

        with torch.no_grad():
            val_loss = 0
            for bn, (x, y, grid, tokens) in enumerate(val_loader):
                # Forward pass: compute predictions by passing the input sequence
                # through the transformer.
                y_pred = transformer(tokens.cuda())[:,0,0,:]
                #y = y[..., t_train-1:t_train, :][:,:,0,0].cuda()
                y = y[...,0].cuda()
                if(bn == 0):
                    y_plot = y.clone()
                    y_pred_plot = y_pred.clone()
    
                # Compute the loss.
                val_loss += loss_fn(y_pred, y).item()

            if  val_loss < loss_val_min:
                loss_val_min = val_loss
                #print("\nNEW BEST: {0:5f} AT EPOCH: {1}\n".format(loss_val_min, ep))
                torch.save({
                    'epoch': epoch,
                    'model_state_dict': transformer.state_dict(),
                    'optimizer_state_dict': optimizer.state_dict(),
                    'loss': loss_val_min
                    }, model_path)

        if(epoch%100 == 0):
        #if(epoch%1 == 0):
            for i in range(ncols):
                ax[1][i].plot(y_plot[i].detach().cpu())
                ax[1][i].plot(y_pred_plot[i].detach().cpu())
            fname = str(epoch)
            while(len(fname) < 6):
                fname = '0' + fname
            plt.tight_layout()
            plt.savefig("./{}/{}_{}.png".format(path, seed, fname))
            plt.close()
        #val_loss /= bn

        val_loss /= (bn + 1)
        val_losses.append(val_loss)

        # Print the loss at the end of each epoch.
        #print(f"Epoch {epoch+1}: loss = {train_loss:.4f}\t val loss = {val_loss:.4f}")
        #pbar.set_description(f"Epoch {epoch}: loss = {train_loss:.4f}\t val loss = {val_loss:.4f}")

        if(epoch%10 == 0):
        #if(epoch%1 == 0):
            np.save("./{}/train_l2s_{}.npy".format(path, seed), train_losses)
            np.save("./{}/val_l2s_{}.npy".format(path, seed), val_losses)
            print(f"\nEpoch {epoch+1}: loss = {train_loss:.4f}\t val loss = {val_loss:.4f}")
            print()

    test_vals = []
    test_value = evaluate(test_loader, transformer, loss_fn)
    test_vals.append(test_value)
    print("TEST VALUE FROM LAST EPOCH: {0:5f}".format(test_value))
    transformer.load_state_dict(torch.load(model_path)['model_state_dict'])
    test_value = evaluate(test_loader, transformer, loss_fn)
    test_vals.append(test_value)
    print("TEST VALUE BEST LAST EPOCH: {0:5f}".format(test_value))
    np.save("./transformer_{}/test_vals_{}.npy".format(prefix, seed), test_vals)


if __name__ == '__main__':
    # Create a transformer with an input dimension of 10, a hidden dimension
    # of 20, 2 transformer layers, and 8 attention heads.

    # Load config
    with open("../configs/transformer_config.yaml", 'r') as stream:
        config = yaml.safe_load(stream)

    # Get arguments and get rid of unnecessary ones
    train_args = config['args']
    prefix = train_args['flnm'] + "_" + train_args['data_name'].split("_")[0]
    os.makedirs("./transformer_{}".format(prefix), exist_ok=True)
    shutil.copy("../configs/transformer_config.yaml",
                "./transformer_{}/transformer_config.yaml".format(prefix))
    shutil.copy("./plot_progress.py", "./transformer_{}/plot_progress.py".format(prefix))

    for seed in range(train_args.pop('num_seeds')):
        torch.manual_seed(seed)
        np.random.seed(seed)
        train_args['seed'] = seed
        run_training(**train_args)
    
    #model = Transformer(input_dim=1, hidden_dim=128, num_layers=3, num_heads=4)
    pass

